Local Integrand Representations of All Two-Loop Amplitudes in Planar SYM

We use generalized unitarity at the integrand-level to directly construct local, manifestly dual-conformally invariant formulae for all two-loop scattering amplitudes in planar, maximally supersymmetric Yang-Mills theory (SYM). This representation separates contributions into manifestly finite and divergent terms---in a way that makes manifest the exponentiation of infrared divergences at the integrand-level. These results perfectly match the all-loop BCFW recursion relations, to which we provide a closed-form solution valid through two-loop-order. Finally, we describe and document a Mathematica package which implements these results, available as part of this work's source files on the arXiv.

==> two_loop_amplitudes.m <==
(* ::Package:: *)

(********************************************************************************
 *                                                                            *
 *    Two-Loop Amplitudes in Planar, N=4 SYM                                  *
 *                                                                            *
 *    J. Bourjaily and J. Trnka, April 2015                                   *
 *                                                                            *
 *                                                                            *
 ******************************************************************************)
Print[Panel[Column[List[Panel[Graphics[List[List[AbsoluteThickness[3],Line[List[List[Plus[1,Times[Rational[3,2],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],0],List[6.545456337609623`,0.8364132579485728`]]],Line[List[List[Plus[1,Times[Rational[3,2],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],0],List[6.545456337609623`,-0.8364132579485728`]]],List[GrayLevel[0],Disk[List[6.61652530576288`,0.`],0.075`],Disk[List[6.550105732260081`,0.35836794954530027`],0.075`],Disk[List[6.550105732260081`,-0.35836794954530027`],0.075`]]],List[AbsoluteThickness[3],Line[List[List[Plus[1,Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[-1,Power[5,Rational[1,2]]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],Times[Rational[3,2],Power[Times[Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],-1],Plus[Rational[5,8],Times[Rational[1,8],Power[5,Rational[1,2]]]]],Rational[1,2]]]],List[3.34474874504071`,3.568982805178093`]]],Line[List[List[Plus[1,Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[-1,Power[5,Rational[1,2]]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],Times[Rational[3,2],Power[Times[Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],-1],Plus[Rational[5,8],Times[Rational[1,8],Power[5,Rational[1,2]]]]],Rational[1,2]]]],List[4.935701303616009`,3.0520509831248424`]]],List[GrayLevel[0],Disk[List[4.1621865432604075`,3.378107499419996`],0.075`],Disk[List[3.8008335926425167`,3.425680517879416`],0.075`],Disk[List[4.482489939935298`,3.2041969445818133`],0.075`]]],List[AbsoluteThickness[3],Line[List[List[Plus[1,Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[-1,Power[5,Rational[1,2]]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],Times[Rational[-3,2],Power[Times[Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],-1],Plus[Rational[5,8],Times[Rational[1,8],Power[5,Rational[1,2]]]]],Rational[1,2]]]],List[4.935701303616009`,-3.0520509831248424`]]],Line[List[List[Plus[1,Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[-1,Power[5,Rational[1,2]]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],Times[Rational[-3,2],Power[Times[Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],-1],Plus[Rational[5,8],Times[Rational[1,8],Power[5,Rational[1,2]]]]],Rational[1,2]]]],List[3.34474874504071`,-3.568982805178093`]]],List[GrayLevel[0],Disk[List[4.1621865432604075`,-3.378107499419996`],0.075`],Disk[List[4.482489939935298`,-3.2041969445818133`],0.075`],Disk[List[3.8008335926425167`,-3.425680517879416`],0.075`]]],List[AbsoluteThickness[3],Line[List[List[Plus[1,Times[Rational[3,8],Plus[-1,Times[-1,Power[5,Rational[1,2]]]],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],Rational[3,2]],List[0.2652684346344085`,2.511271242968684`]]],Line[List[List[Plus[1,Times[Rational[3,8],Plus[-1,Times[-1,Power[5,Rational[1,2]]]],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],Rational[3,2]],List[1.3862712429686843`,2.688820645368942`]]],List[GrayLevel[0],Disk[List[0.6909830056250525`,2.4510565162951536`],0.075`],Disk[List[1.`,2.5`],0.075`]]],List[AbsoluteThickness[3],Line[List[List[Plus[1,Times[Rational[3,8],Plus[-1,Times[-1,Power[5,Rational[1,2]]]],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],Rational[-3,2]],List[0.2652684346344085`,-2.511271242968684`]]],Line[List[List[Plus[1,Times[Rational[3,8],Plus[-1,Times[-1,Power[5,Rational[1,2]]]],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],Rational[-3,2]],List[1.3862712429686843`,-2.688820645368942`]]],List[GrayLevel[0],Disk[List[0.6909830056250525`,-2.4510565162951536`],0.075`],Disk[List[1.`,-2.5`],0.075`]]],List[AbsoluteThickness[3],Line[List[List[-2,1.5`],List[-2.`,2.75`]]],Line[List[List[-2,1.5`],List[-3.25`,1.5`]]],List[GrayLevel[0],Disk[List[-2.7071067811865475`,2.2071067811865475`],0.075`],Disk[List[-2.923879532511287`,1.8826834323650898`],0.075`],Disk[List[-2.3826834323650896`,2.423879532511287`],0.075`]]],List[AbsoluteThickness[3],Line[List[List[-2,-1.5`],List[-2.`,-2.75`]]],Line[List[List[-2,-1.5`],List[-3.25`,-1.5`]]],List[GrayLevel[0],Disk[List[-2.7071067811865475`,-2.2071067811865475`],0.075`],Disk[List[-2.923879532511287`,-1.8826834323650898`],0.075`],Disk[List[-2.3826834323650896`,-2.423879532511287`],0.075`]]],List[Rotate[Translate[List[CapForm["Round"],AbsoluteThickness[3],GrayLevel[0],Line[List[List[-2,-1.5`],List[-2,1.5`]]],List[AbsoluteThickness[12],RGBColor[Rational[235,243],Rational[235,243],Rational[1199,1215]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-1,3],Pi],Times[Rational[4,3],Pi]]],0]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-3,8],Pi],Times[Rational[11,8],Pi]]],0],Arrowheads[0.064`],List[AbsoluteThickness[0],Rotate[Arrow[List[List[Rational[-11,5],0.22`],List[-2,0.25`]],List[-0.25`]],0]]],List[0,0]],0],Rotate[Translate[List[CapForm["Round"],AbsoluteThickness[3],GrayLevel[0],Line[List[List[-2,-1.5`],List[-2,1.5`]]],List[AbsoluteThickness[12],RGBColor[Rational[235,243],Rational[235,243],Rational[1199,1215]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-1,3],Pi],Times[Rational[4,3],Pi]]],0]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-3,8],Pi],Times[Rational[11,8],Pi]]],0],Arrowheads[0.064`],List[AbsoluteThickness[0],Rotate[Arrow[List[List[Rational[-11,5],0.22`],List[-2,0.25`]],List[-0.25`]],0]]],List[1.5`,1.5`]],Times[Rational[-1,2],Pi]],Rotate[Translate[List[CapForm["Round"],AbsoluteThickness[3],GrayLevel[0],Line[List[List[-2,-1.5`],List[-2,1.5`]]],List[AbsoluteThickness[12],RGBColor[Rational[235,243],Rational[235,243],Rational[1199,1215]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-1,3],Pi],Times[Rational[4,3],Pi]]],0]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-3,8],Pi],Times[Rational[11,8],Pi]]],0],Arrowheads[0.064`],List[AbsoluteThickness[0],Rotate[Arrow[List[List[Rational[-11,5],0.22`],List[-2,0.25`]],List[-0.25`]],0]]],List[3,0]],Times[-1,Pi]],Rotate[Translate[List[CapForm["Round"],AbsoluteThickness[3],GrayLevel[0],Line[List[List[-2,-1.5`],List[-2,1.5`]]],List[AbsoluteThickness[12],RGBColor[Rational[235,243],Rational[235,243],Rational[1199,1215]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-1,3],Pi],Times[Rational[4,3],Pi]]],0]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-3,8],Pi],Times[Rational[11,8],Pi]]],0],Arrowheads[0.064`],List[AbsoluteThickness[0],Rotate[Arrow[List[List[Rational[-11,5],0.22`],List[-2,0.25`]],List[-0.25`]],0]]],List[1.5`,-1.5`]],Times[Rational[-3,2],Pi]],Rotate[Translate[List[CapForm["Round"],AbsoluteThickness[3],GrayLevel[0],Line[List[List[-2,-1.5`],List[-2,1.5`]]],List[AbsoluteThickness[12],RGBColor[Rational[235,243],Rational[235,243],Rational[1199,1215]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-1,3],Pi],Times[Rational[4,3],Pi]]],0]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-3,8],Pi],Times[Rational[11,8],Pi]]],0],Arrowheads[0.064`],List[AbsoluteThickness[0],Rotate[Arrow[List[List[Rational[-11,5],0.22`],List[-2,0.25`]],List[-0.25`]],0]]],List[Plus[3,Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]],Plus[1,Times[Rational[1,4],Plus[1,Times[-1,Power[5,Rational[1,2]]]]]]]],Times[Rational[-3,8],Power[Times[Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],-1],Plus[Rational[5,8],Times[Rational[1,8],Power[5,Rational[1,2]]]]],Rational[1,2]],Plus[1,Power[5,Rational[1,2]]]]]],Times[Rational[2,5],Pi]],Rotate[Translate[List[CapForm["Round"],AbsoluteThickness[3],GrayLevel[0],Line[List[List[-2,-1.5`],List[-2,1.5`]]],List[AbsoluteThickness[12],RGBColor[Rational[235,243],Rational[235,243],Rational[1199,1215]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-1,3],Pi],Times[Rational[4,3],Pi]]],0]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-3,8],Pi],Times[Rational[11,8],Pi]]],0],Arrowheads[0.064`],List[AbsoluteThickness[0],Rotate[Arrow[List[List[Rational[-11,5],0.22`],List[-2,0.25`]],List[-0.25`]],0]]],List[Plus[3,Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]],Plus[1,Times[Rational[1,4],Plus[1,Power[5,Rational[1,2]]]]]]],Times[Rational[-3,8],Plus[1,Power[5,Rational[1,2]]]]]],Times[Rational[4,5],Pi]],Rotate[Translate[List[CapForm["Round"],AbsoluteThickness[3],GrayLevel[0],Line[List[List[-2,-1.5`],List[-2,1.5`]]],List[AbsoluteThickness[12],RGBColor[Rational[235,243],Rational[235,243],Rational[1199,1215]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-1,3],Pi],Times[Rational[4,3],Pi]]],0]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-3,8],Pi],Times[Rational[11,8],Pi]]],0],Arrowheads[0.064`],List[AbsoluteThickness[0],Rotate[Arrow[List[List[Rational[-11,5],0.22`],List[-2,0.25`]],List[-0.25`]],0]]],List[Plus[3,Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]],Plus[1,Times[Rational[1,4],Plus[1,Power[5,Rational[1,2]]]]]]],Times[Rational[3,8],Plus[1,Power[5,Rational[1,2]]]]]],Times[Rational[6,5],Pi]],Rotate[Translate[List[CapForm["Round"],AbsoluteThickness[3],GrayLevel[0],Line[List[List[-2,-1.5`],List[-2,1.5`]]],List[AbsoluteThickness[12],RGBColor[Rational[235,243],Rational[235,243],Rational[1199,1215]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-1,3],Pi],Times[Rational[4,3],Pi]]],0]],Rotate[Circle[List[-2,0],List[0.75`,0.25`],List[Times[Rational[-3,8],Pi],Times[Rational[11,8],Pi]]],0],Arrowheads[0.064`],List[AbsoluteThickness[0],Rotate[Arrow[List[List[Rational[-11,5],0.22`],List[-2,0.25`]],List[-0.25`]],0]]],List[Plus[3,Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]],Plus[1,Times[Rational[1,4],Plus[1,Times[-1,Power[5,Rational[1,2]]]]]]]],Times[Rational[3,8],Power[Times[Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],-1],Plus[Rational[5,8],Times[Rational[1,8],Power[5,Rational[1,2]]]]],Rational[1,2]],Plus[1,Power[5,Rational[1,2]]]]]],Times[Rational[8,5],Pi]]],List[EdgeForm[List[AbsoluteThickness[3],GrayLevel[0]]],FaceForm[RGBColor[Rational[46,51],Rational[46,51],Rational[46,51]]],Disk[List[-2,1.5`],0.65`],Disk[List[1,1.5`],0.65`],Disk[List[-2,-1.5`],0.65`],Disk[List[1,-1.5`],0.65`],Disk[List[Plus[1,Times[Rational[3,2],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],0],0.65`],Disk[List[Plus[1,Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[-1,Power[5,Rational[1,2]]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],Times[Rational[3,2],Power[Times[Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],-1],Plus[Rational[5,8],Times[Rational[1,8],Power[5,Rational[1,2]]]]],Rational[1,2]]]],0.65`],Disk[List[Plus[1,Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[-1,Power[5,Rational[1,2]]]],Times[Rational[3,8],Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],Rational[-1,2]],Plus[1,Power[5,Rational[1,2]]]]],Times[Rational[-3,2],Power[Times[Power[Plus[Rational[5,8],Times[Rational[-1,8],Power[5,Rational[1,2]]]],-1],Plus[Rational[5,8],Times[Rational[1,8],Power[5,Rational[1,2]]]]],Rational[1,2]]]],0.65`]]],Rule[AspectRatio,Automatic],Rule[PlotRange,List[List[-3.5`,7],List[-4,4]]],Rule[ImageSize,250],Rule[Background,RGBColor[Rational[235,243],Rational[235,243],Rational[1199,1215]]]],Rule[Background,\!\(\*
TagBox[
StyleBox["White",
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)],Rule[FrameMargins,8]],Row[List[Style["Local Two-Loop Amplitude",Rule[FontFamily,"Times"],Rule[FontSize,18]]]],Row[List[Style["Integrands in Planar SYM",Rule[FontFamily,"Times"],Rule[FontSize,18]]]],Row[List[Style["J. Bourjaily and J. Trnka, 2015",Rule[FontFamily,"Times"],Rule[FontSize,16]]]]],Rule[Alignment,Center]],Rule[Background,RGBColor[Rational[3,4],Rational[3,4],Rational[9,10]]],Rule[FrameMargins,List[List[15,15],List[0,Rational[25,2]]]]]];
BeginPackage["TwoLoop`"]
Begin["Global`"]


(*   General Utilities               *)
memory:=Row[Style[#,FontFamily->"Times",FontSize->18]&/@(Select[Transpose[{(Round[#*1000]/1000.&/@(N@MemoryInUse[]/(Power[2,10#]&/@Range[0,4]))),{"bytes","kB","MB","GB","TB"}}],Mod[#[[1]],1000,1]==#[[1]]&][[1]]),Spacer[1]];
nice[exprn_]:=Block[{graphicsProtect=(Thread[Rule[#,Symbol["gr"<>ToString[#]]&/@Range[Length[#]]]]&@DeleteDuplicates[Cases[exprn,_Graphics,{0,\[Infinity]}]]),diLogRule={Li[x_]:>Subscript[Style["Li",FontFamily->"Times"],2][x],log[x_]:>Style["log",FontFamily->"Times"][x]},integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},ampRule={treeAmp[n_,k_]:>Subsuperscript[Style["A",FontFamily->"Times",FontSize->36,Italic],Style[n,FontFamily->"Times",FontSize->26],Row[Style[#,FontFamily->"Times",FontSize->24]&/@{"(",k,")"}]]},kermitRule={kermit[a_,b___][x_,y_]:>Row[Flatten[{Subsuperscript["K",If[NumberQ[a],2,1],If[NumberQ[a],"",If[a===A,Subscript["\[ScriptL]",1],If[NumberQ[a],"2",Subscript["\[ScriptL]",2]]]]],"[(",x,");(",y,")]"}]]},loopLineRule=(RuleDelayed[h_[x___,#1,#2,y___],h[x,Row[{"(",#3,")"}],y]]&@@@(Join@@@Transpose[{({{Symbol["A"],Symbol["B"]},{Symbol["C"],Symbol["D"]},{Symbol["X1"],Symbol["X2"]}}),{{Subscript["\[ScriptL]",1],""},{Subscript["\[ScriptL]",2],""},{"X",""}}}])),loopVariableNameRule=(Rule@@@Transpose[Join@@@{({Symbol["A"<>ToString[#]],Symbol["B"<>ToString[#]]}&/@Range[1]),{{"A","B"}}}]),shiftRule={shift[x_,y_]:>Row[Flatten@{"Q[",Riffle[x,","],"]"}]},capRule={cap[x_,y_,z___]:>Row[Flatten[List[If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]]]]},bracketRule={ab[x__]:>Row[{"\[LeftAngleBracket]",x,"\[RightAngleBracket]"}],sb[x__]:>Row[{"[",x,"]"}],asb[x_,y_,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Riffle[y,"+"],")|",z,"]"}]],m[x__]:>Row[{"(",x,")"}]},subscriptRule={head_[q_Integer]:>If[Length[Variables[head[q]]]>0&&(Head[head]===Symbol),Subscript[head,q],head[q]]},ruleRule=({ruleList:{_Rule..}:>Block[{ruleRows=({ruleList/. {(q_->r_):>Row[{q,"\[Rule]",r},Alignment->Center]}})},(Grid[((#)/.({}->"")),ItemStyle->{FontSize->1.4($DefaultFont)[[2]]},ItemSize->Full,Alignment->Left])&@Transpose@Partition[Flatten[ruleRows,1],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],1,{{}}]]}),matrixRule={Grid[q_?MatrixQ,y___]:>Grid[q,y],q_?MatrixQ:>MatrixForm[q]}},Replace[Fold[Replace[#1,#2,{0,\[Infinity]}]&,(exprn),{graphicsProtect,integerPaddingRule,loopLineRule,loopLineRule,diLogRule,shiftRule,loopVariableNameRule,capRule,subscriptRule,bracketRule,ampRule,kermitRule,ruleRule,Reverse/@graphicsProtect}],matrixRule,{0,1}]];
niceTime[timeInSec_]:=If[timeInSec<($TimeUnit/100)||Not[NumericQ[timeInSec]]||Precision[timeInSec]==0,"",Block[{measure=Select[Transpose[{(Quotient[Mod[timeInSec,#1],#2]&@@@Partition[{timeInSec 10,3.15569277216`*^7,3600*24.,3600.,60.,1.,10^-3,10.^-6,10.^-9},2,1]),{" years"," days"," hours"," minutes"," seconds"," ms"," \[Mu]s"," ns"}}],#[[1]]>0&]},If[Length[measure]>0,Row[Row[#,""]&/@measure[[1;;Min[2,Length[measure]]]],", "],""]]];
timed[exprn_]:=Block[{t0=AbsoluteTime[],exprnHead=Unevaluated[exprn][[0]],output},If[exprnHead===Map,exprnHead=Unevaluated[exprn][[1,0]];];If[exprnHead===Function,exprnHead="";,exprnHead=Row[{" ",Style[exprnHead,Bold]}];];output=Evaluate[exprn];Print["   Evaluation of the function",exprnHead," required ",niceTime[AbsoluteTime[]-t0]," to complete."];output];SetAttributes[timed,HoldFirst];
random[list_]:=randomSubset[1][list][[1]];randomSubset[length_:5][set_]:=set[[(If[Length[#]<length,#,#[[1;;length]]]&@DeleteDuplicates[RandomInteger[{1,Length[set]},{2 length}]])]];
complement[lista_,listbs__]:=Block[{dual=Join@@{listbs}},Select[lista,Not[MemberQ[dual,#]]&]];


(*   Numerical-Operations            *)
(*   ---   Kinematics Specification  *)
referenceKinematics[n_Integer]:=(Zs=Array[Binomial[#1+#2-2,#1-1]&,{n+4,4}];Ls=Zs[[1;;n,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])).Zs[[1;;n,3;;4]]);ClearAll[ab];Zs=ReplacePart[Zs,{-4->Zs[[-4]]+Zs[[-5]]-0Zs[[-3]],-2->Zs[[-2]]+Zs[[-3]]-0Zs[[-1]]}];);
randomPositiveKinematics[n_]:=(Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+10,1}],3];Zs=Transpose[Inverse[Transpose@Zs[[{1,2,3,4}]]].Transpose[Zs]][[5;;-1]];);
showTwistors:=(Row[{Grid[Prepend[Transpose[Zs[[1;;-5]]],nice[Z[#]]&/@Range[Length[Zs]-4]],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-4;;-3]]],{"A","B"}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-2;;-1]]],{"C","D"}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}]},Spacer[10]]);
localPoles[n_,ell_:2]:=((Times@@(ab@@@Select[Flatten/@Subsets[Partition[Range[n],2,1,1],{2}],Length[DeleteDuplicates[#]]==4&])))(Times@@Flatten[Table[(ab[j[[1]],j[[2]],##]&@@@Partition[Range[n],2,1,1]),{j,{{A,B},{C,D},{E,F}}[[1;;ell]]}]])(Times@@(ab@@@(Flatten/@Subsets[{{A,B},{C,D},{E,F}}[[1;;ell]],{2}])));


(*   Numerical-Operations            *)
(*   ---   Evaluation                *)
evaluate[exprn_]:=Block[{wExprn},ClearAll[ab,cap,power,kermit,Li,log];wExprn=ReleaseHold[exprn];If[Count[exprn,kermit[2][__],{0,\[Infinity]}]>0,symEvaluate[exprn],(If[Count[exprn,R[___],{0,\[Infinity]}]>0,wExprn=fromRform[][wExprn];];ab[x___,dif[q_,r_],y___]:=ab[x,dif[q,r],y]=ab[x,Sequence@@q,y]-ab[x,Sequence@@r,y];ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y).((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];kermit[A_,B_][x_,y_]:=kermit[A,B][x,y]=Block[{},-Times[Power[Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[x,2,1,1],Partition[y,2,1,1]})),-1],Power[ab[A,B,cap[x,y]],2]]];kermit[2][x_,y_]:=kermit[2][x,y]=Block[{aHat=cap[{A,B},y],X},X=RotateLeft[ReplacePart[x,{1->aHat}]];Times[Power[(Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[y,2,1,1]})))ab[A,B,C,D](Times@@Join@@((ab[C,D,##]&@@@#&/@{Partition[X,2,1,1]}))),-1],Power[ab[A,B,cap[y,{x[[1]],C,D}]],2]Power[ab[C,D,cap[X,{A,B,x[[1]]}]],2]]];wExprn=wExprn;ab[x__]:=ab[x]=Det[Zs[[{x}/.{X1->-2,X2->-1,A->-4,B->-3,C->-2,D->-1}]]];Li[x_]:=Li[x]=PolyLog[2,x];log[x_]:=log[x]=Log[x];wExprn=wExprn;wExprn=((wExprn/.power[x_,1/2]:>power[Simplify[x],1/2])//.{power[power[x_,2],1/2]:>x}//.{power[power[x_,2]/power[y_,2],1/2]:>x/y});power[x_,y_]:=Power[x,y];wExprn=wExprn;ClearAll[ab,cap,kermit,Li,power,log];wExprn)]];SetAttributes[evaluate,HoldFirst];
symEvaluate[exprn_]:=Block[{wExprn,dynamicN=0,rParts,res1,res2,mats1,mats2,resList,sym1,sym2,output},ClearAll[ab,cap,shift,kermit,Li,log,onShellGraph,scalarBox,pBox,pBoxes,kBox,kBoxes,amp,R];wExprn=ReleaseHold[exprn];wExprn=If[Head[wExprn]===List,wExprn,{wExprn}];mats1=mats2=Cases[#,R[__]]&/@wExprn;ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y).((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];ab[x___,dif[q_,r_],y___]:=ab[x,dif[q,r],y]=ab[x,Sequence@@q,y]-ab[x,Sequence@@r,y];ab[x__]:=ab[x]=(dynamicN=Max[{dynamicN,Max[Cases[{x},_Integer]]}];Det[Zs[[{x}/.{X1->-6,X2->-5,A->-4,B->-3,C->-2,D->-1}]]]);kermit[A_,B_][x_,y_]:=kermit[A,B][x,y]=Block[{denom,num},denom=Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[x,2,1,1],Partition[y,2,1,1]}));num=-Power[ab[A,B,cap[x,y]],2];If[num===0||denom===0,0,num/denom]];kermit[2][x_,y_]:=kermit[2][x,y]=Block[{denom,num,aHat=cap[{A,B},y],X},X=RotateLeft[ReplacePart[x,{1->aHat}]];denom=(Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[y,2,1,1]})))ab[A,B,C,D](Times@@Join@@((ab[C,D,##]&@@@#&/@{Partition[X,2,1,1]})));num=Power[ab[A,B,cap[y,{x[[1]],C,D}]],2]Power[ab[C,D,cap[X,{A,B,x[[1]]}]],2];If[num===0||denom===0,0,num/denom]];R[x__]:=R[x]=Block[{ans=Times@@(ab@@@Partition[{x},4,1,1])},If[ans===0,0,1/ans]];res1=Quiet[wExprn];ClearAll[R];R[t__]:=R[t]=(((r[t]+rE[])//.{r[x___,y_,z___,y_,w___]->rE[],r[x___,cap[y_,z_,q___],w___]:>(Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#]],w](ab@@(RotateLeft[Partition[fullRange,4,1,1]][[#]])))&/@Range[Length[y]]]]),r[x___,shift[{y1_,y2_},z_],w___]:>(r[x,y1,w]+z r[x,y2,w])})/.{r[x___]:>Normal[SparseArray[Thread[Rule[{x},ab@@@Partition[RotateLeft[{x}],4,1,1]]],dynamicN]],rE[]:>Normal[SparseArray[{},dynamicN]]});mats1=mats1;ClearAll[ab,cap,shift,kermit,Li,log,onShellGraph,scalarBox,pBox,pBoxes,kBox,kBoxes,amp,R];sym1=Transpose[{res1,mats1}];ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y).((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];ab[x___,dif[q_,r_],y___]:=ab[x,dif[q,r],y]=ab[x,Sequence@@q,y]-ab[x,Sequence@@r,y];ab[x__]:=ab[x]=(Det[Zs[[{x}/.{X1->-6,X2->-5,A->-2,B->-1,C->-4,D->-3}]]]);kermit[A_,B_][x_,y_]:=kermit[A,B][x,y]=Block[{denom,num},denom=Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[x,2,1,1],Partition[y,2,1,1]}));num=-Power[ab[A,B,cap[x,y]],2];If[num===0||denom===0,0,num/denom]];kermit[2][x_,y_]:=kermit[2][x,y]=Block[{denom,num,aHat=cap[{A,B},y],X},X=RotateLeft[ReplacePart[x,{1->aHat}]];denom=(Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[y,2,1,1]})))ab[A,B,C,D](Times@@Join@@((ab[C,D,##]&@@@#&/@{Partition[X,2,1,1]})));num=Power[ab[A,B,cap[y,{x[[1]],C,D}]],2]Power[ab[C,D,cap[X,{A,B,x[[1]]}]],2];If[num===0||denom===0,0,num/denom]];R[x__]:=R[x]=Block[{ans=Times@@(ab@@@Partition[{x},4,1,1])},If[ans===0,0,1/ans]];res2=Quiet[wExprn];ClearAll[R];R[t__]:=R[t]=(((r[t]+rE[])//.{r[x___,y_,z___,y_,w___]->rE[],r[x___,cap[y_,z_,q___],w___]:>(Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#]],w](ab@@(RotateLeft[Partition[fullRange,4,1,1]][[#]])))&/@Range[Length[y]]]]),r[x___,shift[{y1_,y2_},z_],w___]:>(r[x,y1,w]+z r[x,y2,w])})/.{r[x___]:>Normal[SparseArray[Thread[Rule[{x},ab@@@Partition[RotateLeft[{x}],4,1,1]]],dynamicN]],rE[]:>Normal[SparseArray[{},dynamicN]]});mats2=mats2;ClearAll[ab,cap,shift,kermit,Li,log,onShellGraph,scalarBox,pBox,pBoxes,kBox,kBoxes,amp,R];sym2=Transpose[{res2,mats2}];output=DeleteDuplicates[Select[Join@@Transpose[{sym1,sym2}],Count[#,Indeterminate|ComplexInfinity,{0,\[Infinity]}]==0&]];If[Length[output]>=1,If[Length[output[[1,2]]]==0,output[[All,1]],output],output]];SetAttributes[symEvaluate,HoldFirst];
(*evaluate[exprn_]:=Block[{wExprn},ClearAll[ab,cap,power,kermit,Li,log];wExprn=ReleaseHold[exprn];If[Count[exprn,kermit[2][__],{0,\[Infinity]}]>0,symEvaluate[exprn],(If[Count[exprn,R[___],{0,\[Infinity]}]>0,fullEvaluate[exprn],(ab[x___,dif[q_,r_],y___]:=ab[x,dif[q,r],y]=ab[x,Sequence@@q,y]-ab[x,Sequence@@r,y];ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y).((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];kermit[A_,B_][x_,y_]:=kermit[A,B][x,y]=Block[{},-Times[Power[Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[x,2,1,1],Partition[y,2,1,1]})),-1],Power[ab[A,B,cap[x,y]],2]]];kermit[2][x_,y_]:=kermit[2][x,y]=Block[{aHat=cap[{A,B},y],X},X=RotateLeft[ReplacePart[x,{1->aHat}]];Times[Power[(Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[y,2,1,1]})))ab[A,B,C,D](Times@@Join@@((ab[C,D,##]&@@@#&/@{Partition[X,2,1,1]}))),-1],Power[ab[A,B,cap[y,{x[[1]],C,D}]],2]Power[ab[C,D,cap[X,{A,B,x[[1]]}]],2]]];wExprn=wExprn;ab[x__]:=ab[x]=Det[Zs[[{x}/.{X1->-2,X2->-1,A->-4,B->-3,C->-2,D->-1}]]];Li[x_]:=Li[x]=PolyLog[2,x];log[x_]:=log[x]=Log[x];wExprn=wExprn;wExprn=((wExprn/.power[x_,1/2]:>power[Simplify[x],1/2])//.{power[power[x_,2],1/2]:>x}//.{power[power[x_,2]/power[y_,2],1/2]:>x/y});power[x_,y_]:=Power[x,y];wExprn=wExprn;ClearAll[ab,cap,kermit,Li,power,log];wExprn)])]];SetAttributes[evaluate,HoldFirst];
fullEvaluate[exprn_]:=Block[{wExprn,dynamicN=0,rParts,res1,res2,mats1,mats2,resList,sym1,sym2,output},ClearAll[ab,cap,shift,kermit,Li,log,onShellGraph,scalarBox,pBox,pBoxes,kBox,kBoxes,amp,R];wExprn=ReleaseHold[exprn];wExprn=If[Head[wExprn]===List,wExprn,{wExprn}];mats1=mats2=Cases[#,R[__]]&/@wExprn;ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y).((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];ab[x___,dif[q_,r_],y___]:=ab[x,dif[q,r],y]=ab[x,Sequence@@q,y]-ab[x,Sequence@@r,y];ab[x__]:=ab[x]=(dynamicN=Max[{dynamicN,Max[Cases[{x},_Integer]]}];Det[Zs[[{x}/.{X1->-6,X2->-5,A->-4,B->-3,C->-2,D->-1}]]]);kermit[A_,B_][x_,y_]:=kermit[A,B][x,y]=Block[{denom,num},denom=Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[x,2,1,1],Partition[y,2,1,1]}));num=-Power[ab[A,B,cap[x,y]],2];If[num===0||denom===0,0,num/denom]];kermit[2][x_,y_]:=kermit[2][x,y]=Block[{denom,num,aHat=cap[{A,B},y],X},X=RotateLeft[ReplacePart[x,{1->aHat}]];denom=(Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[y,2,1,1]})))ab[A,B,C,D](Times@@Join@@((ab[C,D,##]&@@@#&/@{Partition[X,2,1,1]})));num=Power[ab[A,B,cap[y,{x[[1]],C,D}]],2]Power[ab[C,D,cap[X,{A,B,x[[1]]}]],2];If[num===0||denom===0,0,num/denom]];R[x__]:=R[x]=Block[{ans=Times@@(ab@@@Partition[{x},4,1,1])},If[ans===0,0,1/ans]];res1=Quiet[wExprn];ClearAll[R];R[t__]:=R[t]=(((r[t]+rE[])//.{r[x___,y_,z___,y_,w___]->rE[],r[x___,cap[y_,z_,q___],w___]:>(Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#]],w](ab@@(RotateLeft[Partition[fullRange,4,1,1]][[#]])))&/@Range[Length[y]]]]),r[x___,shift[{y1_,y2_},z_],w___]:>(r[x,y1,w]+z r[x,y2,w])})/.{r[x___]:>Normal[SparseArray[Thread[Rule[{x},ab@@@Partition[RotateLeft[{x}],4,1,1]]],dynamicN]],rE[]:>Normal[SparseArray[{},dynamicN]]});mats1=mats1;ClearAll[ab,cap,shift,kermit,Li,log,onShellGraph,scalarBox,pBox,pBoxes,kBox,kBoxes,amp,R];sym1=Transpose[{res1,mats1}];output=DeleteDuplicates[Select[sym1,Count[#,Indeterminate|ComplexInfinity,{0,\[Infinity]}]==0&]];If[Length[output]>=1,If[Length[output[[1,2]]]==0,output[[All,1]],output],output]];SetAttributes[fullEvaluate,HoldFirst];
symEvaluate[exprn_]:=Block[{wExprn,dynamicN=0,rParts,res1,res2,mats1,mats2,resList,sym1,sym2,output},ClearAll[ab,cap,shift,kermit,Li,log,onShellGraph,scalarBox,pBox,pBoxes,kBox,kBoxes,amp,R];wExprn=ReleaseHold[exprn];wExprn=If[Head[wExprn]===List,wExprn,{wExprn}];mats1=mats2=Cases[#,R[__]]&/@wExprn;ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y).((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];ab[x___,dif[q_,r_],y___]:=ab[x,dif[q,r],y]=ab[x,Sequence@@q,y]-ab[x,Sequence@@r,y];ab[x__]:=ab[x]=(dynamicN=Max[{dynamicN,Max[Cases[{x},_Integer]]}];Det[Zs[[{x}/.{X1->-6,X2->-5,A->-4,B->-3,C->-2,D->-1}]]]);kermit[A_,B_][x_,y_]:=kermit[A,B][x,y]=Block[{denom,num},denom=Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[x,2,1,1],Partition[y,2,1,1]}));num=-Power[ab[A,B,cap[x,y]],2];If[num===0||denom===0,0,num/denom]];kermit[2][x_,y_]:=kermit[2][x,y]=Block[{denom,num,aHat=cap[{A,B},y],X},X=RotateLeft[ReplacePart[x,{1->aHat}]];denom=(Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[y,2,1,1]})))ab[A,B,C,D](Times@@Join@@((ab[C,D,##]&@@@#&/@{Partition[X,2,1,1]})));num=Power[ab[A,B,cap[y,{x[[1]],C,D}]],2]Power[ab[C,D,cap[X,{A,B,x[[1]]}]],2];If[num===0||denom===0,0,num/denom]];R[x__]:=R[x]=Block[{ans=Times@@(ab@@@Partition[{x},4,1,1])},If[ans===0,0,1/ans]];res1=Quiet[wExprn];ClearAll[R];R[t__]:=R[t]=(((r[t]+rE[])//.{r[x___,y_,z___,y_,w___]->rE[],r[x___,cap[y_,z_,q___],w___]:>(Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#]],w](ab@@(RotateLeft[Partition[fullRange,4,1,1]][[#]])))&/@Range[Length[y]]]]),r[x___,shift[{y1_,y2_},z_],w___]:>(r[x,y1,w]+z r[x,y2,w])})/.{r[x___]:>Normal[SparseArray[Thread[Rule[{x},ab@@@Partition[RotateLeft[{x}],4,1,1]]],dynamicN]],rE[]:>Normal[SparseArray[{},dynamicN]]});mats1=mats1;ClearAll[ab,cap,shift,kermit,Li,log,onShellGraph,scalarBox,pBox,pBoxes,kBox,kBoxes,amp,R];sym1=Transpose[{res1,mats1}];ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y).((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];ab[x___,dif[q_,r_],y___]:=ab[x,dif[q,r],y]=ab[x,Sequence@@q,y]-ab[x,Sequence@@r,y];ab[x__]:=ab[x]=(Det[Zs[[{x}/.{X1->-6,X2->-5,A->-2,B->-1,C->-4,D->-3}]]]);kermit[A_,B_][x_,y_]:=kermit[A,B][x,y]=Block[{denom,num},denom=Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[x,2,1,1],Partition[y,2,1,1]}));num=-Power[ab[A,B,cap[x,y]],2];If[num===0||denom===0,0,num/denom]];kermit[2][x_,y_]:=kermit[2][x,y]=Block[{denom,num,aHat=cap[{A,B},y],X},X=RotateLeft[ReplacePart[x,{1->aHat}]];denom=(Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[y,2,1,1]})))ab[A,B,C,D](Times@@Join@@((ab[C,D,##]&@@@#&/@{Partition[X,2,1,1]})));num=Power[ab[A,B,cap[y,{x[[1]],C,D}]],2]Power[ab[C,D,cap[X,{A,B,x[[1]]}]],2];If[num===0||denom===0,0,num/denom]];R[x__]:=R[x]=Block[{ans=Times@@(ab@@@Partition[{x},4,1,1])},If[ans===0,0,1/ans]];res2=Quiet[wExprn];ClearAll[R];R[t__]:=R[t]=(((r[t]+rE[])//.{r[x___,y_,z___,y_,w___]->rE[],r[x___,cap[y_,z_,q___],w___]:>(Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#]],w](ab@@(RotateLeft[Partition[fullRange,4,1,1]][[#]])))&/@Range[Length[y]]]]),r[x___,shift[{y1_,y2_},z_],w___]:>(r[x,y1,w]+z r[x,y2,w])})/.{r[x___]:>Normal[SparseArray[Thread[Rule[{x},ab@@@Partition[RotateLeft[{x}],4,1,1]]],dynamicN]],rE[]:>Normal[SparseArray[{},dynamicN]]});mats2=mats2;ClearAll[ab,cap,shift,kermit,Li,log,onShellGraph,scalarBox,pBox,pBoxes,kBox,kBoxes,amp,R];sym2=Transpose[{res2,mats2}];output=DeleteDuplicates[Select[Join@@Transpose[{sym1,sym2}],Count[#,Indeterminate|ComplexInfinity,{0,\[Infinity]}]==0&]];If[Length[output]>=1,If[Length[output[[1,2]]]==0,output[[All,1]],output],output]];SetAttributes[symEvaluate,HoldFirst];*)


(*   BCFW 0-2-Loop Recursions        *)
(*                                   *)
bcfwPartitions[n_,k_,ell_:0]:=Select[Flatten[Table[{{n-nR+2,k-kR-1,ell-ellR},{nR,kR,ellR}},{nR,4,n-1},{kR,0,nR-4},{ellR,0,ell}],2],Function[{nL,kL,ellL},(0<=kL<=nL-4)||(nL==3&&kL==0&&ellL==0)]@@#[[1]]&];
bcfwBridge[0][{nL_,kL_,ellL_},{nR_,kR_,ellR_}][twistorLabels_]:=Block[{jHat,nHat,rightLabelRules,leftAmp,rightAmp},jHat=cap[twistorLabels[[{nL-1,nL}]],twistorLabels[[{-1,-2,1}]]];nHat=cap[twistorLabels[[{-1,-2}]],twistorLabels[[{nL,nL-1,1}]]];rightLabelRules=Join[Thread[Rule[Range[nR],ReplacePart[twistorLabels[[nL-1;;-1]],{1->jHat,-1->nHat}]]],If[ellL==1,{A->C,B->D},{}]];leftAmp=(rAmp[nL,kL,ellL]/.{R[x__]:>R@@({x}/.{nL->jHat}),kermit[y__][x__]:>kermit[y]@@({x}/.{nL->jHat}),ab[x__]:>ab@@({x}/.{nL->jHat})});rightAmp=(rAmp[nR,kR,ellR]/.{R[x__]:>R@@({x}/.rightLabelRules),kermit[y__][x__]:>kermit[Sequence@@({y}/.If[ellL==1,{A->C,B->D},{}])]@@({x}/.rightLabelRules),ab[x__]:>ab@@({x}/.rightLabelRules)});Times@@@Tuples[{leftAmp,{(R@@twistorLabels[[{1,nL-1,nL,-2,-1}]])},rightAmp}]];bcfwBridge[1][{nL_,kL_,ellL_},{nR_,kR_,ellR_}][inputLabels_]:=Block[{jHat,nHat,aHat,rightLabelRules,leftLabelRules,leftAmp,rightAmp,twistorLabels=(RotateRight[inputLabels])},jHat=cap[twistorLabels[[{nL-1,nL}]],twistorLabels[[{-1,1,2}]]];aHat=cap[twistorLabels[[{-3,-2,2}]],twistorLabels[[{-1,1}]]];nHat=cap[twistorLabels[[{-2,-3}]],twistorLabels[[{-1,1,2}]]];leftLabelRules=Join[Thread[Rule[Range[nL],ReplacePart[twistorLabels[[1;;nL]],{1->aHat,nL->jHat}]]],If[ellL+ellR==1,{A->C,B->D},{}]];rightLabelRules=Join[Thread[Rule[Range[nR],ReplacePart[twistorLabels[[nL-1;;-1]],{1->jHat,-2->nHat,-1->aHat}]]],If[ellL+ellR==1,{A->C,B->D},{}]];leftAmp=(rAmp[nL,kL,ellL]/.{R[x__]:>R@@(({x}/.leftLabelRules)/.{}),kermit[y__][x__]:>kermit[Sequence@@({y}/.If[ellL+ellR==1,{A->C,B->D},{}])]@@(({x}/.leftLabelRules)/.{})});rightAmp=(rAmp[nR,kR,ellR]/.{R[x__]:>R@@(({x}/.rightLabelRules)/.{}),kermit[y__][x__]:>kermit[Sequence@@({y}/.If[ellL+ellR==1,{A->C,B->D},{}])]@@(({x}/.rightLabelRules)/.{})});Times@@@Tuples[{leftAmp,{(kermit[A,B]@@{twistorLabels[[{2,nL-1,nL}]],twistorLabels[[{2,-3,-2}]]})},rightAmp}]];bcfwBridge[2][{nL_,kL_,ellL_},{nR_,kR_,ellR_}][inputLabels_]:=Block[{jHat,nHat,aHat,cHat,rightLabelRules,leftLabelRules,leftAmp,rightAmp,twistorLabels=RotateRight[inputLabels,2],ephN=inputLabels[[-5]],output},nHat=cap[twistorLabels[[{-3,-4}]],twistorLabels[[{-2,2,3}]]];aHat=cap[twistorLabels[[{-4,-3,3}]],twistorLabels[[{-2,2}]]];cHat=cap[twistorLabels[[{-2,2,3}]],twistorLabels[[{-1,1}]]];jHat=cap[(twistorLabels[[{nL-1,nL}]]/.{}),Append[twistorLabels[[{-1,1}]],aHat]];leftLabelRules=Thread[Rule[RotateRight[Range[nL],1],ReplacePart[RotateLeft[twistorLabels[[1;;nL]],0],{2->aHat,1->cHat,nL->jHat}]]];rightLabelRules=Thread[Rule[Range[nR],ReplacePart[twistorLabels[[nL-1;;-1]],{1->jHat,-3->nHat,-2->aHat,-1->cHat}]]];leftAmp=(rAmp[nL,kL,ellL]/.{R[x__]:>R@@({x}/.leftLabelRules)});rightAmp=(rAmp[nR,kR,ellR]/.{R[x__]:>R@@({x}/.rightLabelRules)});output=(Times@@@Tuples[{leftAmp,{(kermit[2]@@{(twistorLabels[[{3,nL-1,nL}]]/.{twistorLabels[[-3]]->nHat}),twistorLabels[[{3,-4,-3}]]})},rightAmp}]);DeleteCases[(integrateEta/@output),0]];integrateEta[exprn_]:=Block[{rSupport=Cases[exprn,R[x___,cap[{A,B,1},{C,D}],y___]],others,resultFactor},If[Length[rSupport]==0,0,(rSupport=rSupport[[1]];others=(rSupport/.R[x___,cap[{A,B,1},{C,D}],y___]:>{y,x});(resultFactor=Power[Times@@(ab@@@Partition[(List@@rSupport),4,1,1]),-1]Power[ab@@others,4];((exprn/.{rSupport->resultFactor,R[x___]:>R@@({x}/.{cap[{A,B,1},{C,D}]->cap[others,{cap[{A,B,1},{C,D}]}]})})/.{})))]];
rAmp[n_,k_,ell_:0]:=rAmp[n,k,ell]=Which[(k==0||n==3)&&(ell==0),{1},k<0||k>n-4,{},True,Join[rAmp[n-1,k,ell],(Join@@(bcfwBridge[0][##][Range[n]]&@@@bcfwPartitions[n,k,ell])),If[ell==0,{},(Join@@(bcfwBridge[1][##][Join[Range[n],{A,B}]]&@@@bcfwPartitions[n+2,k+1,ell-1][[1;;-2]]))],If[ell<=1,{},(Join@@(bcfwBridge[2][##][Join[Range[n],{A,C,D,B}]]&@@@bcfwPartitions[n+4,k+2,ell-2][[1;;-2]]))]]];


(*   General Utilities               *)
(*   ---   Analytic Explicification  *)
explicitKermits[exprn_]:=Block[{wExprn},ClearAll[ab,cap,kermit,Li,log];wExprn=ReleaseHold[exprn];kermit[A_,B_][x_,y_]:=kermit[A,B][x,y]=Block[{},-Times[Power[Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[x,2,1,1],Partition[y,2,1,1]})),-1],Power[ab[A,B,cap[x,y]],2]]];kermit[2][x_,y_]:=kermit[2][x,y]=Block[{aHat=cap[{A,B},y],X},X=RotateLeft[ReplacePart[x,{1->aHat}]];Times[Power[(Times@@Join@@((ab[A,B,##]&@@@#&/@{Partition[y,2,1,1]})))ab[A,B,C,D](Times@@Join@@((ab[C,D,##]&@@@#&/@{Partition[X,2,1,1]}))),-1],Power[ab[A,B,cap[y,{x[[1]],C,D}]],2]Power[ab[C,D,cap[X,{A,B,x[[1]]}]],2]]];wExprn=wExprn;wExprn=wExprn;ClearAll[ab,cap,kermit,Li,log];wExprn];SetAttributes[explicitKermits,HoldFirst];
symmetrize[exprn_]:=Total[(exprn/.{{},{ab[A,B,C,D]->ab[A,B,C,D],ab[x___]:>ab@@({x}/.Thread[Rule[{A,B,C,D},{C,D,A,B}]])}})];
fromRform[inputN_:0,expandKermitsQ_:False][inputExprn_]:=Module[{n=If[Not[inputN==0],inputN,Max[Cases[Flatten[{((Cases[inputExprn,_R,{0,\[Infinity]}]//.cap[x__]:>List[x]//.shift[x_,y_]:>x)//.R[x__]:>List[x]),((Cases[inputExprn,_kermit,{0,\[Infinity]}]//.cap[x__]:>List[x]//.shift[x_,y_]:>x)//.kermit[q_][x__]:>List[x])}],_Integer]]],exprn=If[Head[inputExprn]===List,inputExprn,{inputExprn}]},Block[{wExprn=(exprn/.Times[z___,x_R,y___R]:>times[z,x,y]),resParts,deltaParts,full},R[x__]:=R[x]=(Power[Times@@(ab@@@Partition[{x},4,1,1]),-1]);times[x__]:=Times[x];resParts=wExprn;ClearAll[R,times];deltaParts=Cases[#,_R,{0,\[Infinity]}]&/@wExprn;R[t__]:=R[t]=((r[t]//.{r[x___,y_,z___,y_,w___]->0,r[x___,cap[y_,z_,q___],w___]:>(Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#]],w](ab@@(RotateLeft[Partition[fullRange,4,1,1]][[#]])))&/@Range[Length[y]]]]),r[x___,shift[{y1_,y2_},z_],w___]:>(r[x,y1,w]+z r[x,y2,w])})/.{r[x___]:>Normal[SparseArray[Thread[Rule[{x},ab@@@Partition[RotateLeft[{x}],4,1,1]]],n]]});deltaParts=deltaParts;ClearAll[R,times];If[TrueQ[expandKermitsQ],(resParts=explicitKermits[resParts];)];full=Transpose[{resParts,deltaParts}]]];
toAnalytic[exprn_,symmetrizeIntsQ_:True]:=Block[{wExprn},ClearAll[onShellGraph,scalarBox,chiralBox,treeAmp,R,boxes,scalarTriangle,doubleCompositeBox,doubleCompositeBox,compositeDoubleBoxes,compositePentaBoxes,kBoxes,pBoxes,doubleTriangle];wExprn=ReleaseHold[exprn];If[Not[Head[wExprn]===List],wExprn={wExprn};];kBoxes[num__][legs_,kLists_]:=Block[{int=If[TrueQ[symmetrizeIntsQ],symmetrize[#],#]&@(chiralIntegrand[num][legs])},Sequence@@((int*onShellFunction[num][legs,#]&/@kLists))];pBoxes[num__][legs_,kLists_]:=Block[{int=If[TrueQ[symmetrizeIntsQ],symmetrize[#],#]&@(chiralIntegrand[num][legs])},Sequence@@((int*onShellFunction[num][legs,#]&/@kLists))];doubleTriangle[legs_,kLists_]:=Block[{int=If[TrueQ[symmetrizeIntsQ],symmetrize[#],#]&@(chiralIntegrand[0][legs])},Sequence@@((int*onShellFunction[0][legs,#]&/@kLists))];compositePentaBoxes[num_][legs_,triLegs_,kLists_]:=Block[{int=If[TrueQ[symmetrizeIntsQ],symmetrize[#],#]&@(merge[chiralBox[num][legs],scalarBox[{{triLegs[[1]]},{triLegs[[2]]},Mod[Range[Max[Flatten[legs]]-2]+triLegs[[2]],Max[Flatten[legs]],1]}]]/.mergerRule)},Sequence@@((int*onShellFunction[num][legs,#]&/@kLists))];compositeDoubleBoxes[num_][legs_,triLegs_,kLists_]:=Block[{int=If[TrueQ[symmetrizeIntsQ],symmetrize[#],#]&@(merge[chiralBox[num][legs],scalarBox[{{triLegs[[1]]},{triLegs[[2]]},Mod[Range[Max[Flatten[legs]]-2]+triLegs[[2]],Max[Flatten[legs]],1]}]]/.mergerRule)},Sequence@@((int*onShellFunction[num][legs,#]&/@kLists))];treeAmp[n_,k_]:=(rAmp[n,k]);doubleCompositeBox[legs_]:=If[TrueQ[symmetrizeIntsQ],symmetrize[#],#]&@(merge[scalarBox[{legs[[1]],legs[[2]],Join@@legs[[3;;-1]]}],scalarBox[{legs[[4]],legs[[5]],Join@@legs[[{6,1,2,3}]]}]]/.mergerRule);boxes[num_][legs_,kLists_]:=Block[{int=-chiralIntegrand[num][legs]},Sequence@@((int*onShellFunction[num][legs,#]&/@kLists))];wExprn=wExprn;scalarTriangle[legs_]:=-scalarBoxIntegrand[legs];wExprn=Join@@wExprn;ClearAll[onShellGraph,scalarBox,chiralBox,treeAmp,R,boxes,scalarTriangle,doubleCompositeBox,doubleCompositeBox,compositeDoubleBoxes,compositePentaBoxes,kBoxes,pBoxes,doubleTriangle];wExprn];SetAttributes[toAnalytic,HoldFirst];
toFullAnalytic[exprn_,symmetrizeIntsQ_:True]:=Block[{wExprn,workingN=0},ClearAll[onShellGraph,scalarBox,chiralBox,treeAmp,R,boxes,scalarTriangle,doubleCompositeBox,doubleCompositeBox,compositeDoubleBoxes,compositePentaBoxes,kBoxes,pBoxes,doubleTriangle];wExprn=ReleaseHold[exprn];If[Not[Head[wExprn]===List],wExprn={wExprn};];kBoxes[num__][legs_,kLists_]:=Block[{int=If[TrueQ[symmetrizeIntsQ],symmetrize[#],#]&@(chiralIntegrand[num][legs])},workingN=Max[{workingN,Max[Cases[Flatten[legs],_Integer]],Length[Flatten[legs]]}];Sequence@@((int*onShellFunction[num][legs,#]&/@kLists))];pBoxes[num__][legs_,kLists_]:=Block[{int=If[TrueQ[symmetrizeIntsQ],symmetrize[#],#]&@(chiralIntegrand[num][legs])},workingN=Max[{workingN,Max[Cases[Flatten[legs],_Integer]],Length[Flatten[legs]]}];Sequence@@((int*onShellFunction[num][legs,#]&/@kLists))];doubleTriangle[legs_,kLists_]:=Block[{int=If[TrueQ[symmetrizeIntsQ],symmetrize[#],#]&@(chiralIntegrand[0][legs])},workingN=Max[{workingN,Max[Cases[Flatten[legs],_Integer]],Length[Flatten[legs]]}];Sequence@@((int*onShellFunction[0][legs,#]&/@kLists))];compositePentaBoxes[num_][legs_,triLegs_,kLists_]:=Block[{int=If[TrueQ[symmetrizeIntsQ],symmetrize[#],#]&@(merge[chiralBox[num][legs],scalarBox[{{triLegs[[1]]},{triLegs[[2]]},Mod[Range[Max[Flatten[legs]]-2]+triLegs[[2]],Max[Flatten[legs]],1]}]]/.mergerRule)},workingN=Max[{workingN,Max[Cases[Flatten[legs],_Integer]],Length[Flatten[legs]]}];Sequence@@((int*onShellFunction[num][legs,#]&/@kLists))];compositeDoubleBoxes[num_][legs_,triLegs_,kLists_]:=Block[{int=If[TrueQ[symmetrizeIntsQ],symmetrize[#],#]&@(merge[chiralBox[num][legs],scalarBox[{{triLegs[[1]]},{triLegs[[2]]},Mod[Range[Max[Flatten[legs]]-2]+triLegs[[2]],Max[Flatten[legs]],1]}]]/.mergerRule)},workingN=Max[{workingN,Max[Cases[Flatten[legs],_Integer]],Length[Flatten[legs]]}];Sequence@@((int*onShellFunction[num][legs,#]&/@kLists))];treeAmp[n_,k_]:=(workingN=n;rAmp[n,k]);doubleCompositeBox[legs_]:=If[TrueQ[symmetrizeIntsQ],symmetrize[#],#]&@(merge[scalarBox[{legs[[1]],legs[[2]],Join@@legs[[3;;-1]]}],scalarBox[{legs[[4]],legs[[5]],Join@@legs[[{6,1,2,3}]]}]]/.mergerRule);boxes[num_][legs_,kLists_]:=Block[{int=-chiralIntegrand[num][legs]},Sequence@@((int*onShellFunction[num][legs,#]&/@kLists))];wExprn=wExprn;scalarTriangle[legs_]:=-scalarBoxIntegrand[legs];wExprn=Join@@wExprn;ClearAll[onShellGraph,scalarBox,chiralBox,treeAmp,R,boxes,scalarTriangle,doubleCompositeBox,doubleCompositeBox,compositeDoubleBoxes,compositePentaBoxes,kBoxes,pBoxes,doubleTriangle];If[Count[wExprn,R[___],{0,\[Infinity]}]>0,fromRform[workingN][wExprn],wExprn]];SetAttributes[toFullAnalytic,HoldFirst];


(*   Local Integrand Representations *)
(*   ---   On-Shell Diagram Expansion*)
scalarBoxes[n_,1]:=scalarBoxes[n,1]=Block[{legLists=RotateLeft[#,Ordering[Partition[Length/@#,4,1,1],1][[1]]-1]&/@Flatten[Mod[Table[{Range[l+1,i+n],Range[i+1,j],Range[j+1,k],Range[k+1,l]},{i,1,n-2},{j,i+1,n-1},{k,j+1,n},{l,k+1,n}],n,1],3]},{Cases[legLists,{{m1_},{m2_},{m3_},w___}],Cases[legLists,{{m1_},{y1_,y2__},{m2_},w___}],Cases[legLists,{{m1_},{m2_},{y1_,y2__},w___}],Cases[legLists,{{m1_},{y1_,y2__},{z1_,z2__},w___}],Sort[#,#1[[1]]<#2[[1]]&]&/@Cases[legLists,{{y1_,y2__},w___}]}];scalarBoxes[n_,2]:=scalarBoxes[n,2]=Mod[#,n,1]&/@#&/@(List[((Range[#1,#2-1+If[#2<#1-1,n,0]]&@@@Partition[#,2,1,1])&/@Join[(Insert[Insert[#,#[[3]],{4}],#[[1]],{-1}]&/@Join@@(Partition[#,4,1,1][[1;;2]]&/@Subsets[Range[n],{4}])),(Insert[#,#[[1]],{-1}]&/@Join@@(Partition[#,5,1,1]&/@Subsets[Range[n],{5}])),(Join@@(Partition[#,6,1,1][[1;;3]]&/@Subsets[Range[n],{6}]))]),((Range[#1,#2-1+If[#2<#1-1,n,0]]&@@@Partition[#,2,1,1])&/@Join[(Insert[Insert[#,#[[4]],{4}],#[[1]],{-1}]&/@Join@@(Partition[#,5,1,1]&/@Subsets[Range[n],{5}])),(Insert[#,#[[1]],{-1}]&/@Join@@(Partition[#,6,1,1]&/@Subsets[Range[n],{6}])),(Insert[#,#[[4]],{4}]&/@Join@@(Partition[#,6,1,1]&/@Subsets[Range[n],{6}])),(Join@@(Partition[#,7,1,1]&/@Subsets[Range[n],{7}]))]),((Range[#1,#2-1+If[#2<#1-1,n,0]]&@@@Partition[#,2,1,1])&/@Join[(Insert[Insert[#,#[[4]],{4}],#[[1]],{-1}]&/@Join@@(Partition[#,6,1,1][[1;;3]]&/@Subsets[Range[n],{6}])),(Insert[#,#[[1]],{-1}]&/@Join@@(Partition[#,7,1,1][[1;;-1]]&/@Subsets[Range[n],{7}])),(Join@@(Partition[#,8,1,1][[1;;4]]&/@Subsets[Range[n],{8}]))])]);massiveDoubleTriangles[n_]:=Block[{allBoxes=scalarBoxes[n,2][[1]]},Cases[allBoxes,{{x1_,y1__},{x2_,y2__},{y3___},{x4_,y4__},{x5_,y5__},{y6___}}]];
oneLoopColourings[k_]:=oneLoopColourings[k]=(List[Join[If[k>0,{{0,-1,0,k-1}},{}],{{-1,0,-1,k}}],Join[Table[{-1,j,-1,k-j},{j,0,k}],Table[{0,j,0,k-2-j},{j,0,k-2}]],Join[Table[{-1,0,j,k-1-j},{j,0,k-1}],Table[{0,-1,j,k-1-j},{j,0,k-1}]],Join[Select[Flatten[Table[{-1,j,i,k-i-j-1},{i,0,k-1},{j,0,k-1}],1],#[[-1]]>=0&],Select[Flatten[Table[{0,j,i,k-i-j-2},{i,0,k-1},{j,0,k-1}],1],#[[-1]]>=0&]],Select[Flatten[Table[{j,i,m,k-i-j-m-2},{m,0,k-2},{i,0,k-2},{j,0,k-2}],2],#[[-1]]>=0&]]);
twoLoopColourings[-1][legs_]={};twoLoopColourings[k_][{1,1,0,1,1,0}]:=twoLoopColourings[k][{1,1,0,1,1,0}]=If[k==0,{{0,-1,0,-1,0},{-1,0,0,0,-1}},{}];twoLoopColourings[k_][{1,1,1,0,1,1,0}]:=twoLoopColourings[k][{1,1,1,0,1,1,0}]=Which[k===0,{{-1,0,-1,-1,0,-1,0},{-1,0,-1,0,-1,0,-1}},k===1,{{0,-1,0,0,-1,0,-1},{0,-1,0,-1,0,-1,0}},True,{}];twoLoopColourings[k_][{1,1,1,0,1,1,1,0}]:=twoLoopColourings[k][{1,1,1,0,1,1,1,0}]=Which[k===0,{{-1,0,-1,0,-1,0,-1}},k===1,{{0,-1,0,0,-1,0,-1},{-1,0,-1,0,0,-1,0}},k===2,{{0,-1,0,0,0,-1,0}},True,{}];twoLoopColourings[k_][legs_]:=If[Head[legs[[1]]]===List,twoLoopColourings[k][Length/@legs],If[Length[legs]==8&&(legs[[-1]]>0),twoLoopColourings[k][ReplacePart[legs,{4->(legs[[4]]+legs[[-1]]),-1->0}]],If[Length[legs]==6&&(legs[[-1]]>0),twoLoopColourings[k][ReplacePart[legs,{3->(legs[[3]]+legs[[-1]]),-1->0}]],twoLoopColourings[k][legs]=DeleteDuplicates[(Which[Length[legs]==7,Block[{maxLeg=Ordering[legs+{0,0,0,1,0,0,1}][[-1]]},Join[Select[twoLoopColourings[k][ReplacePart[legs,{maxLeg->legs[[maxLeg]]-1}]],#[[maxLeg]]>=0&],#+Normal[SparseArray[{maxLeg->1},{7}]]&/@Select[twoLoopColourings[k-1][ReplacePart[legs,{maxLeg->legs[[maxLeg]]-1}]],#[[maxLeg]]<=((legs+{0,0,0,1,0,0,1})[[maxLeg]]-3)&]]],Length[legs]==8,Block[{maxLeg=Ordering[legs+{0,0,0,1,0,0,0,0}][[-1]]},Join[Select[twoLoopColourings[k][ReplacePart[legs,{maxLeg->legs[[maxLeg]]-1}]],#[[maxLeg]]>=0&],#+Normal[SparseArray[{maxLeg->1},{7}]]&/@Select[twoLoopColourings[k-1][ReplacePart[legs,{maxLeg->legs[[maxLeg]]-1}]],#[[maxLeg]]<=((legs+{0,0,0,2,0,0,0,0})[[maxLeg]]-3)&]]],Length[legs]==6,Block[{maxLeg=Ordering[legs+{0,0,1,0,0,0}][[-1]]},Join[Select[twoLoopColourings[k][ReplacePart[legs,{maxLeg->legs[[maxLeg]]-1}]],#[[maxLeg]]>=0&],#+Normal[SparseArray[{maxLeg->1},{5}]]&/@Select[twoLoopColourings[k-1][ReplacePart[legs,{maxLeg->legs[[maxLeg]]-1}]],#[[maxLeg]]<=((legs+{0,0,2,0,0,0})[[maxLeg]]-3)&]]]])]]]];
colouredBoxes[n_,k_,ell_:1]:=colouredBoxes[n,k,ell]=Which[ell===1,Block[{boxList=scalarBoxes[n,ell],defaultColourings=oneLoopColourings[k],nLists,rotateLists,colourRules,legs},nLists=(Length/@#&/@#&/@boxList);colourRules=Join@@(Function[{nLegs,colours},Table[Rule[legs@@j,Select[colours,Min[#1-#2&@@@DeleteCases[Transpose[{j,#}],{1,x_}]]>=2&]],{j,nLegs}]]@@@Transpose[{(DeleteDuplicates/@nLists),defaultColourings}]);DeleteCases[((Transpose/@Transpose[{boxList,legs@@@#&/@nLists}])/.colourRules),{x_,{}},2]],ell===2,{Select[({#,twoLoopColourings[k][#]}&/@(Select[scalarBoxes[n,2][[2]],Min[Length/@#[[5;;6]]]>=2&])),Length[#[[2]]]>0&],Block[{boxList=scalarBoxes[n,ell][[3]],cBoxes},cBoxes={#,twoLoopColourings[k][#]}&/@boxList;Select[cBoxes,Length[#[[2]]]>0&]]},True,{{}}];
colouredOnShellGraphs[n_,k_,ell_:1]:=colouredOnShellGraphs[n,k,ell]=Which[ell===1,Function[{legList,kChargeLists},box[legList,If[Head[kChargeLists[[1]]]===Integer,If[kChargeLists[[1]]==-1,{{kChargeLists},{}},{If[Min[Length/@legList]>1,{kChargeLists},{}],{kChargeLists}}],{If[Min[Length/@legList]>1,kChargeLists,Select[kChargeLists,#[[1]]==-1&]],Select[kChargeLists,#[[1]]>-1&]}]]]@@@((Join@@colouredBoxes[n,k,ell])),ell===2,Join[DeleteCases[(Function[{legList,kChargeLists},Block[{leftBox=Append[legList[[1;;3]],Join@@(legList[[4;;-1]])],rightBox=Prepend[legList[[5;;7]],Join@@(RotateRight[legList][[1;;5]])],rtns,leftKs=#[[1;;4]]&/@kChargeLists,rightKs=#[[4;;7]]&/@kChargeLists,stdBoxes,kRules},stdBoxes={RotateLeft[#,Ordering[Partition[Length/@#,4,1,1],1][[1]]-1]&@leftBox,RotateLeft[#,Ordering[Partition[Length/@#,4,1,1],1][[1]]-1]&@rightBox};rtns={Flatten[Position[Partition[leftBox,4,1,1],stdBoxes[[1]]]][[1]],Flatten[Position[Partition[rightBox,4,1,1],stdBoxes[[2]]]][[1]]};leftKs=RotateLeft[#,rtns[[1]]-1]&/@leftKs;rightKs=RotateLeft[#,rtns[[2]]-1]&/@rightKs;kRules=Thread[Rule[Transpose[{leftKs,rightKs}],kChargeLists]];Sequence@@(kBoxes[Sequence@@#1][legList,(#2/.kRules)]&@@@Transpose[{{{1,1},{1,2},{2,1},{2,2}},{Which[Min[Min/@((Length/@#&/@stdBoxes))]>1,Transpose[{leftKs,rightKs}],Min[Length/@stdBoxes[[1]]]>1,Select[Transpose[{leftKs,rightKs}],#[[2,1]]==-1&],Min[Length/@stdBoxes[[2]]]>1,Select[Transpose[{leftKs,rightKs}],#[[1,1]]==-1&],True,Select[Transpose[{leftKs,rightKs}],#[[1,1]]==-1&&#[[2,1]]==-1&]],Which[Min[Min/@((Length/@#&/@stdBoxes))]>1,Transpose[{leftKs,rightKs}],Min[Length/@stdBoxes[[1]]]>1,Select[Transpose[{leftKs,rightKs}],#[[2,1]]>-1&],Min[Length/@stdBoxes[[2]]]>1,Select[Transpose[{leftKs,rightKs}],#[[1,1]]==-1&],True,Select[Transpose[{leftKs,rightKs}],#[[1,1]]==-1&&#[[2,1]]>-1&]],Which[Min[Min/@((Length/@#&/@stdBoxes))]>1,Transpose[{leftKs,rightKs}],Min[Length/@stdBoxes[[1]]]>1,Select[Transpose[{leftKs,rightKs}],#[[2,1]]==-1&],Min[Length/@stdBoxes[[2]]]>1,Select[Transpose[{leftKs,rightKs}],#[[1,1]]>-1&],True,Select[Transpose[{leftKs,rightKs}],#[[1,1]]>-1&&#[[2,1]]==-1&]],Which[Min[Min/@((Length/@#&/@stdBoxes))]>1,Transpose[{leftKs,rightKs}],Min[Length/@stdBoxes[[1]]]>1,Select[Transpose[{leftKs,rightKs}],#[[2,1]]>-1&],Min[Length/@stdBoxes[[2]]]>1,Select[Transpose[{leftKs,rightKs}],#[[1,1]]>-1&],True,Select[Transpose[{leftKs,rightKs}],#[[1,1]]>-1&&#[[2,1]]>-1&]]}}])]]@@@colouredBoxes[n,k,ell][[2]]),kBoxes[__][_,{}]],DeleteCases[(Function[{legList,kChargeLists},Block[{leftBox=Append[legList[[1;;3]],Join@@(legList[[4;;-1]])],rightBox=Join[{(Join@@legList[[{3,4}]])[[If[Length[legList[[4]]]==0,-1,1];;-1]]},legList[[5;;6]],{(Join@@legList[[{7,1}]])[[1;;If[Length[legList[[7]]]==0,1,-1]]]}],rtns,leftKs=#[[1;;4]]&/@kChargeLists,rightKs=#[[4;;7]]&/@kChargeLists,stdBoxes,kRules},stdBoxes={RotateLeft[#,Ordering[Partition[Length/@#,4,1,1],1][[1]]-1]&@leftBox,RotateLeft[#,Ordering[Partition[Length/@#,4,1,1],1][[1]]-1]&@rightBox};rtns={Flatten[Position[Partition[leftBox,4,1,1],stdBoxes[[1]]]][[1]],Flatten[Position[Partition[rightBox,4,1,1],stdBoxes[[2]]]][[1]]};leftKs=RotateLeft[#,rtns[[1]]-1]&/@leftKs;rightKs=RotateLeft[#,rtns[[2]]-1]&/@rightKs;kRules=Thread[Rule[Transpose[{leftKs,rightKs}],kChargeLists]];Sequence@@(pBoxes[Sequence@@#1][legList,(#2/.kRules)]&@@@Transpose[{{{1,1},{1,2},{2,1},{2,2}},{Which[Min[Min/@((Length/@#&/@stdBoxes))]>1,Transpose[{leftKs,rightKs}],Min[Length/@stdBoxes[[1]]]>1,Select[Transpose[{leftKs,rightKs}],#[[2,1]]==-1&],Min[Length/@stdBoxes[[2]]]>1,Select[Transpose[{leftKs,rightKs}],#[[1,1]]==-1&],True,Select[Transpose[{leftKs,rightKs}],#[[1,1]]==-1&&#[[2,1]]==-1&]],Which[Min[Min/@((Length/@#&/@stdBoxes))]>1,Transpose[{leftKs,rightKs}],Min[Length/@stdBoxes[[1]]]>1,Select[Transpose[{leftKs,rightKs}],#[[2,1]]>-1&],Min[Length/@stdBoxes[[2]]]>1,Select[Transpose[{leftKs,rightKs}],#[[1,1]]==-1&],True,Select[Transpose[{leftKs,rightKs}],#[[1,1]]==-1&&#[[2,1]]>-1&]],Which[Min[Min/@((Length/@#&/@stdBoxes))]>1,Transpose[{leftKs,rightKs}],Min[Length/@stdBoxes[[1]]]>1,Select[Transpose[{leftKs,rightKs}],#[[2,1]]==-1&],Min[Length/@stdBoxes[[2]]]>1,Select[Transpose[{leftKs,rightKs}],#[[1,1]]>-1&],True,Select[Transpose[{leftKs,rightKs}],#[[1,1]]>-1&&#[[2,1]]==-1&]],Which[Min[Min/@((Length/@#&/@stdBoxes))]>1,Transpose[{leftKs,rightKs}],Min[Length/@stdBoxes[[1]]]>1,Select[Transpose[{leftKs,rightKs}],#[[2,1]]>-1&],Min[Length/@stdBoxes[[2]]]>1,Select[Transpose[{leftKs,rightKs}],#[[1,1]]>-1&],True,Select[Transpose[{leftKs,rightKs}],#[[1,1]]>-1&&#[[2,1]]>-1&]]}}])]]@@@colouredBoxes[n,k,ell][[1]]),pBoxes[__][_,{}]],Block[{triangles=massiveDoubleTriangles[n]},DeleteCases[(Function[{q},Block[{colourings=twoLoopColourings[k][q]},doubleTriangle[q,colourings]]]/@triangles),doubleTriangle[_,{}]]]]];
canonicalizeLegs[legList_]:=Block[{newLegs=RotateLeft[legList,Ordering[Partition[Length/@legList,4,1,1],1][[1]]-1],n=Length[Flatten[legList]]},If[Length[newLegs[[1]]]==1||Count[newLegs,shift[__]|cap[__],{0,\[Infinity]}]>0,newLegs,Sort[newLegs,DeleteDuplicates[Join[Cases[#1,_Integer],(#1/.{X1->n+1,X2->n+2})]][[1]]<DeleteDuplicates[Join[Cases[#2,_Integer],(#2/.{X1->n+1,X2->n+2})]][[1]]&]]];padLegs[legList_]:=If[Min[Length/@legList]>1,legList[[All,{1,-1}]],Block[{newLegs=(Replace[legList,{List[x_,y___,z_]:>List[x,List[y,z][[1]],List[x,y][[-1]],z]},1])},If[Length[newLegs]==3,Join[newLegs[[1;;2]],{Join[newLegs[[3,1;;2]],{X1,X1}],Join[{X2,X2},newLegs[[3,3;;4]]]}],newLegs]]];


(*   Local Integrand Representations *)
(*   ---   On-Shell Functions & Eval *)
quadCuts[{{1},{2},{3},{4}}]={{1,1,3,3},{4,2,2,4}};quadCuts[{{1},{2},{3},{4,5}}]={{1,1,3,3},{cap[{5,1},{2,3,4}],2,2,cap[{3,4},{5,1,2}]}};quadCuts[{{1},{2,3},{4},{5,6}}]={{1,1,4,4},{cap[{6,1},{3,4,5}],cap[{1,2},{3,4,5}],cap[{3,4},{6,1,2}],cap[{4,5},{6,1,2}]}};quadCuts[{{1},{2},{3,4},{5,6}}]={{1,1,cap[{2,3},{1,4,5}],cap[{4,5},{1,2,3}]},{cap[{6,1},{2,4,5}],2,2,cap[{4,5},{6,1,2}]}};quadCuts[{{1},{2,3},{4,5},{6,7}}]={{1,1,cap[{3,4},{1,5,6}],cap[{5,6},{1,3,4}]},{cap[{7,1},{cap[{3,4},{7,1,2}],5,6}],cap[{1,2},{cap[{3,4},{7,1,2}],5,6}],cap[{3,4},{7,1,2}],cap[{5,6},{7,1,2}]}};quadCuts[{{1,2},{3,4},{5,6},{7,8}}]=Block[{\[CapitalDelta],u,v},Block[{deltaRule=Rule[\[CapitalDelta],((power[power[1-u-v,2]-4 u v,1/2]/.Thread[Rule[{u,v},{ab[8,1,2,3]ab[4,5,6,7]/(ab[8,1,4,5]ab[2,3,6,7]),ab[2,3,4,5]ab[6,7,8,1]/(ab[8,1,4,5]ab[2,3,6,7])}]]))]},shift@@@#&/@(Transpose/@Transpose[{{{{1,8},{2,3},{5,4},{6,7}},{{8,1},{3,2},{4,5},{7,6}}},(((({RotateLeft[#2],#1}&@@((Join@@({(ab[1,3,2,cap[{4,5},{6,7,8}]]+\[CapitalDelta] ab[2,3,6,7] ab[8,1,4,5]+ab[8,3,2,cap[{4,5},{6,7,1}]])Power[2 ab[1,2,3,cap[{4,5},{6,7,1}]],-1],(ab[2,4,5,cap[{7,6},{8,1,3}]]+ab[3,4,5,cap[{7,6},{8,1,2}]]+\[CapitalDelta] ab[2,3,6,7] ab[8,1,4,5])Power[2 ab[2,4,5,cap[{6,7},{8,1,2}]],-1]}/.{{},{ab[x__]:>(ab@@({x}/.{q_Integer:>Mod[q+4,8,1]}))}}))/.{{},{ab[x__]:>(ab@@{x}/.{q_Integer:>Mod[q-2,8,1]})}}))/.deltaRule)))}])]];quadCuts[legList_]:=Block[{reducedLegs=DeleteDuplicates[#[[{1,-1}]]]&/@canonicalizeLegs[legList],relabelRules},relabelRules=Thread[Rule[Flatten[reducedLegs],Range[Length[Flatten[reducedLegs]]]]];(quadCuts[(reducedLegs/.relabelRules)]/.Prepend[(Reverse/@relabelRules),shift[x_,y_]:>(shift[(x/.(Reverse/@relabelRules)),(y/.{ab[q__]:>ab@@({q}/.(Reverse/@relabelRules))})])])];
octaCut[num_,num2_:0][legList_]:=Which[Length[legList]==8,(Block[{reducedLegs=(DeleteDuplicates[#[[{1,-1}]]]&/@ReplacePart[legList,{4->Join@@(legList[[{4,5,3,4}]]),8->Join@@(legList[[{8,1,7,8}]])}]),lens,canonicalLegs},reducedLegs=ReplacePart[reducedLegs,{4->If[Length[legList[[4]]]==0,{},reducedLegs[[4]]],8->If[Length[legList[[8]]]==0,{},reducedLegs[[8]]]}];lens=Length/@reducedLegs;canonicalLegs=Range[#1+1,#2]&@@@Partition[Prepend[(Total[Drop[lens,#-8]]&/@Range[8]),0],2,1];If[Not[Flatten[canonicalLegs]===Flatten[reducedLegs]],(Block[{relabelRules},relabelRules=Thread[Rule[Flatten[canonicalLegs],Flatten[reducedLegs]]];(octaCut[num,num2][canonicalLegs]/.{shift[q_,r_]:>shift[(q/.relabelRules),(r/.{ab[x__]:>ab@@({x}/.relabelRules)})],ab[x__]:>ab@@({x}/.relabelRules),q_Integer:>(q/.relabelRules)})]),(Block[{nums=({num,num2}),leftBox=Append[legList[[1;;3]],Join@@(legList[[4;;-1]])],rightBox=Prepend[legList[[5;;7]],Join@@(RotateRight[legList][[1;;5]])],rtns,stdBoxes},stdBoxes={canonicalizeLegs@leftBox,canonicalizeLegs@rightBox};rtns={Flatten[Position[Partition[leftBox,4,1,1],stdBoxes[[1]]]][[1]]-1,Flatten[Position[Partition[rightBox,4,1,1],stdBoxes[[2]]]][[1]]-1};Set[octaCut[num,num2][legList],RotateLeft[Join[RotateRight[quadCuts[stdBoxes[[1]]][[nums[[1]]]],rtns[[1]]],RotateRight[quadCuts[stdBoxes[[2]]][[nums[[2]]]],rtns[[2]]-1]],0]]])]]),Length[legList]==7,(Block[{reducedLegs=(DeleteDuplicates[#[[{1,-1}]]]&/@ReplacePart[legList,{4->Join@@(legList[[{4,5,3,4}]]),7->Join@@(legList[[{7,1,6,7}]])}]),lens,canonicalLegs},reducedLegs=ReplacePart[reducedLegs,{4->If[Length[legList[[4]]]==0,{},reducedLegs[[4]]],7->If[Length[legList[[7]]]==0,{},reducedLegs[[7]]]}];lens=Length/@reducedLegs;canonicalLegs=Range[#1+1,#2]&@@@Partition[Prepend[(Total[Drop[lens,#-7]]&/@Range[7]),0],2,1];If[Not[Flatten[canonicalLegs]===Flatten[reducedLegs]],(Block[{relabelRules},relabelRules=Thread[Rule[Flatten[canonicalLegs],Flatten[reducedLegs]]];(octaCut[num,num2][canonicalLegs]/.{shift[q_,r_]:>shift[(q/.relabelRules),(r/.{ab[x__]:>ab@@({x}/.relabelRules)})],ab[x__]:>ab@@({x}/.relabelRules),q_Integer:>(q/.relabelRules)})]),(Block[{nums=({num,num2}),leftBox=Append[legList[[1;;3]],Join@@(legList[[4;;-1]])],rightBox=Join[{Prepend[legList[[4]],legList[[3,-1]]]},legList[[5;;6]],{Append[legList[[7]],legList[[1,1]]]}],cutProps,rtns,stdBoxes},stdBoxes={canonicalizeLegs@leftBox,canonicalizeLegs@rightBox};rtns={Flatten[Position[Partition[leftBox,4,1,1],stdBoxes[[1]]]][[1]]-1,Flatten[Position[Partition[rightBox,4,1,1],stdBoxes[[2]]]][[1]]-1};cutProps=RotateRight[quadCuts[stdBoxes[[1]]][[nums[[1]]]],rtns[[1]]];stdBoxes=ReplacePart[stdBoxes,2->(stdBoxes[[2]]/.Thread[Rule[{legList[[3,-1]],legList[[1,1]]},cutProps[[{-1,1}]]]])];cutProps=Join[cutProps,(RotateRight[quadCuts[stdBoxes[[2]]][[nums[[2]]]],(rtns[[2]]+Flatten[Position[Partition[stdBoxes[[2]],4,1,1],canonicalizeLegs[stdBoxes[[2]]]]][[1]]-1-1)])];Set[octaCut[num,num2][legList],cutProps]])]])];
boxRs[{{1},{2},{3},{4}}]={1,1};boxRs[{{1},{2},{3},{4,5}}]={1,R[1,2,3,4,5]};boxRs[{{1},{2,3},{4},{5,6}}]={1,R[1,cap[{3,4},{6,1,2}],4,5,6] R[1,2,3,4,cap[{6,1},{3,4,5}]]};boxRs[{{1},{2},{3,4},{5,6}}]={R[1,2,3,4,5],R[1,2,4,5,6]};boxRs[{{1},{2,3},{4,5},{6,7}}]={R[1,3,4,5,6],R[cap[{1,2},{5,6,7}],2,3,4,cap[{5,6},{7,1,2}]]R[1,2,5,6,7]};boxRs[{{1,2},{3,4},{5,6},{7,8}}]=Block[{cuts=quadCuts[{{1,2},{3,4},{5,6},{7,8}}],prefactors},(({Power[1-(ab[cuts[[1,2]],7,8,1]ab[cuts[[1,4]],3,4,5])/(ab[cuts[[1,2]],7,4,5]ab[cuts[[1,4]],3,8,1]),-1],Power[1-(ab[cuts[[2,1]],5,6,7]ab[cuts[[2,3]],1,2,3])/(ab[cuts[[2,1]],5,2,3]ab[cuts[[2,3]],1,6,7]),-1]}*{R[cuts[[1,4]],8,1,2,3]R[cuts[[1,2]],4,5,6,7],R[cuts[[2,1]],2,3,4,5]R[cuts[[2,3]],6,7,8,1]}))];boxRs[legList_]/;(Length[legList]==4):=Block[{reducedLegs=DeleteDuplicates[#[[{1,-1}]]]&/@canonicalizeLegs[legList],relabelRules},relabelRules=Thread[Rule[Flatten[reducedLegs],Range[Length[Flatten[reducedLegs]]]]];((boxRs[(reducedLegs/.relabelRules)]/.{ab[q__]:>ab@@({q}/.Prepend[(Reverse/@relabelRules),shift[x_,y_]:>(shift[(x/.(Reverse/@relabelRules)),(y/.{ab[q1__]:>ab@@({q1}/.(Reverse/@relabelRules))})])])}/.{R[x___,shift[y_,z_],w___]:>(R@@Join[({x}/.(Reverse/@relabelRules)),{shift[(y/.(Reverse/@relabelRules)),z]},({w}/.(Reverse/@relabelRules))]),R[x___]:>(R@@({x}/.(Reverse/@relabelRules)))}))];
onShellFunction[num_,num2_:0][legList_,kChargeList_]:=Which[Length[legList]==4,(Block[{cutProps=quadCuts[legList][[num]],cutRs=boxRs[legList][[num]],cornerRules,cornerAmps},cornerRules=(Thread/@(Rule@@@(Transpose[{(Range[2+Length[#]]&/@legList),(RotateRight/@(Join@@@Transpose[{legList,Reverse/@Partition[#,2,1,1]}]))}])))&@(cutProps);((Times@@@Tuples[Append[((rAmp[#1+2,#2]/.{R[x__]:>(R@@({x}/.#3))})&@@@Transpose[{Length/@legList,kChargeList,cornerRules}]),{cutRs}]]))]),Length[legList]==8,(Block[{reducedKs=Min[#,0]&/@kChargeList},If[Not[reducedKs===kChargeList],(Block[{reducedLegs,stripped=onShellFunction[num,num2][legList,reducedKs],cornerRules,cutProps},cutProps=octaCut[num,num2][legList];cornerRules=(Thread[Rule[Range[Length[#]],#]]&/@((ReplacePart[#,{4->Join[#[[4]],#[[-1]]]}][[1;;-2]]&@((RotateRight/@(Join@@@Transpose[{legList,Reverse/@Partition[cutProps,2,1,1]}]))))));((Times@@@Tuples[Append[((rAmp[(Length[#2]),#1]/.{R[x__]:>(R@@({x}/.#2))})&@@@Transpose[{kChargeList,cornerRules}]),stripped]]))]),Block[{reducedLegs=(DeleteDuplicates[#[[{1,-1}]]]&/@ReplacePart[legList,{4->Join@@(legList[[{4,5,3,4}]]),8->Join@@(legList[[{8,1,7,8}]])}]),lens,canonicalLegs},reducedLegs=ReplacePart[reducedLegs,{4->If[Length[legList[[4]]]==0,{},reducedLegs[[4]]],8->If[Length[legList[[8]]]==0,{},reducedLegs[[8]]]}];lens=Length/@reducedLegs;canonicalLegs=Range[#1+1,#2]&@@@Partition[Prepend[(Total[Drop[lens,#-8]]&/@Range[8]),0],2,1];If[Not[Flatten[canonicalLegs]===Flatten[reducedLegs]],(Block[{relabelRules,q1,q2,q21,q4},relabelRules=Thread[Rule[Flatten[canonicalLegs],Flatten[reducedLegs]]];((((onShellFunction[num,num2][canonicalLegs,kChargeList]//.{(1-eph_):>(q1-eph),Rational[1,2]->q21,Power[eph_,2]:>Power[eph,q2],power[eph_,2]:>power[eph,q2],Times[-4,eph_]:>Times[q4,eph]})/.{ab[x___]:>ab@@({x}/.relabelRules),R[x___]:>R@@({x}/.relabelRules)}))/.Thread[Rule[{q1,q2,q21,q4},{1,2,1/2,-4}]])]),(Block[{nums=({num,num2}),leftBox=Append[legList[[1;;3]],Join@@(legList[[4;;-1]])],rightBox=Prepend[legList[[5;;7]],Join@@(RotateRight[legList][[1;;5]])],rightRules,rtns,stdBoxes,cutProps=octaCut[num,num2][legList]},stdBoxes={canonicalizeLegs@leftBox,canonicalizeLegs@rightBox};rtns={Flatten[Position[Partition[leftBox,4,1,1],stdBoxes[[1]]]][[1]]-1,Flatten[Position[Partition[rightBox,4,1,1],stdBoxes[[2]]]][[1]]-1};rightRules=Thread[Rule[{legList[[1,1]],legList[[3,-1]]},cutProps[[{1,4}]]]];Set[onShellFunction[num,num2][legList,kChargeList],{(boxRs[stdBoxes[[1]]][[nums[[1]]]]((boxRs[stdBoxes[[2]]][[nums[[2]]]]/.{ab[q__]:>ab@@({q}/.Prepend[(rightRules),shift[x_,y_]:>(shift[(x/.(rightRules)),(y/.{ab[q1__]:>ab@@({q1}/.(rightRules))})])])})/.{R[x___,shift[y_,z_],w___]:>(R@@Join[({x}/.rightRules),{shift[(y/.rightRules),z]},({w}/.rightRules)]),R[x___]:>(R@@({x}/.rightRules))}))}]])]]]]),Length[legList]==7,(Block[{reducedKs=Min[#,0]&/@kChargeList},If[Not[reducedKs===kChargeList],(Block[{stripped=onShellFunction[num,num2][legList,reducedKs],cornerRules,cutProps=octaCut[num,num2][legList]},cornerRules=(Thread[Rule[Range[Length[#]],#]]&/@(ReplacePart[#,{4->Prepend[#[[4]],cutProps[[-1]]],7->Append[#[[7]],cutProps[[-1]]]}]&@((((RotateRight/@(Join@@@Transpose[{legList,Reverse/@Partition[cutProps[[1;;-2]],2,1,1]}])))))));((Times@@@Tuples[Append[((rAmp[(Length[#2]),#1]/.{R[x__]:>(R@@({x}/.#2))})&@@@Transpose[{kChargeList,cornerRules}]),stripped]]))]),Block[{reducedLegs=(DeleteDuplicates[#[[{1,-1}]]]&/@ReplacePart[legList,{4->Join@@(legList[[{4,5,3,4}]]),7->Join@@(legList[[{7,1,6,7}]])}]),lens,canonicalLegs},reducedLegs=ReplacePart[reducedLegs,{4->If[Length[legList[[4]]]==0,{},reducedLegs[[4]]],7->If[Length[legList[[7]]]==0,{},reducedLegs[[7]]]}];lens=Length/@reducedLegs;canonicalLegs=Range[#1+1,#2]&@@@Partition[Prepend[(Total[Drop[lens,#-7]]&/@Range[7]),0],2,1];If[Not[Flatten[canonicalLegs]===Flatten[reducedLegs]],(Block[{relabelRules,q1,q2,q21,q4},relabelRules=Thread[Rule[Flatten[canonicalLegs],Flatten[reducedLegs]]];((((onShellFunction[num,num2][canonicalLegs,kChargeList]//.{(1-eph_):>(q1-eph),Rational[1,2]->q21,Power[eph_,2]:>Power[eph,q2],power[eph_,2]:>power[eph,q2],Times[-4,eph_]:>Times[q4,eph]})/.{ab[x___]:>ab@@({x}/.relabelRules),R[x___]:>R@@({x}/.relabelRules)}))/.Thread[Rule[{q1,q2,q21,q4},{1,2,1/2,-4}]])]),(Block[{nums=({num,num2}),leftBox=Append[legList[[1;;3]],Join@@(legList[[4;;-1]])],rightBox=Join[{Prepend[legList[[4]],legList[[3,-1]]]},legList[[5;;6]],{Append[legList[[7]],legList[[1,1]]]}],rightRules,rtns,stdBoxes,cutProps=octaCut[num,num2][legList]},stdBoxes={canonicalizeLegs@leftBox,canonicalizeLegs@rightBox};rtns={Flatten[Position[Partition[leftBox,4,1,1],stdBoxes[[1]]]][[1]]-1,Flatten[Position[Partition[rightBox,4,1,1],stdBoxes[[2]]]][[1]]-1};stdBoxes=ReplacePart[stdBoxes,2->(stdBoxes[[2]]/.Thread[Rule[{legList[[3,-1]],legList[[1,1]]},cutProps[[{4,1}]]]])];Set[onShellFunction[num,num2][legList,kChargeList],{(boxRs[stdBoxes[[1]]][[nums[[1]]]]((boxRs[stdBoxes[[2]]][[nums[[2]]]])))}]])]]]]),Length[legList]==6,(Block[{base=onShellFunction[1,1][{legList[[1,{1}]],legList[[1,2;;-1]],legList[[2]],legList[[3]],legList[[4,{1}]],legList[[4,2;;-1]],legList[[5]],legList[[6]]},{-1,0,kChargeList[[2]],kChargeList[[3]],-1,0,kChargeList[[5]]}],cutPts={shift[{legList[[1,1]],Join[legList[[5]],legList[[-1]]][[-1]]},(ab[legList[[2,-1]],Join[legList[[3]],legList[[4]]][[1]],legList[[-2,1]],legList[[1,1]]]/ab[Join[legList[[5]],legList[[-1]]][[-1]],legList[[2,-1]],Join[legList[[3]],legList[[4]]][[1]],legList[[-2,1]]])],shift[{legList[[4,1]],Join[legList[[2]],legList[[3]]][[-1]]},(ab[legList[[-2,-1]],Join[legList[[-1]],legList[[1]]][[1]],legList[[2,1]],legList[[4,1]]]/ab[Join[legList[[2]],legList[[3]]][[-1]],legList[[-2,-1]],Join[legList[[-1]],legList[[1]]][[1]],legList[[2,1]]])]},cornerRules={Thread[Rule[Range[Length[legList[[1]]]+2],RotateRight[Join[legList[[1]],{cap[{legList[[1,-1]],legList[[2,1]]},{legList[[2,-1]],Join[legList[[3]],legList[[4]]][[1]],legList[[5,1]]}],cap[{legList[[1,1]],Join[legList[[5]],legList[[-1]]][[-1]]},{legList[[2,-1]],Join[legList[[3]],legList[[4]]][[1]],legList[[5,1]]}]}]]]],Thread[Rule[Range[Length[legList[[4]]]+2],RotateRight[Join[legList[[4]],{cap[{legList[[4,-1]],legList[[5,1]]},{legList[[-2,-1]],Join[legList[[-1]],legList[[1]]][[1]],legList[[2,1]]}],cap[{legList[[4,1]],Join[legList[[2]],legList[[3]]][[-1]]},{legList[[-2,-1]],Join[legList[[-1]],legList[[1]]][[1]],legList[[2,1]]}]}]]]]},cornerAmps={{Length[legList[[1]]]+2,kChargeList[[1]]},{Length[legList[[4]]]+2,kChargeList[[4]]}}},base=((base/.{R[x___]:>R@@({x}/.{legList[[1,1]]->cutPts[[1]]})})/.{R[x___]:>R@@({x}/.{legList[[4,1]]->cutPts[[2]]})});cutPts={cutPts[[1]],cap[{Join[legList[[3]],legList[[4]]][[1]],legList[[2,-1]]},{legList[[1,-1]],legList[[2,1]],cutPts[[1]]}],cutPts[[2]],cap[{Join[legList[[-1]],legList[[1]]][[1]],legList[[-2,-1]]},{legList[[4,-1]],legList[[5,1]],cutPts[[2]]}]};(Times@@@Tuples[{base,(rAmp[Length[legList[[1]]]+2,kChargeList[[1]]]/.{R[x__]:>(R@@({x}/.cornerRules[[1]]))}),(rAmp[Length[legList[[4]]]+2,kChargeList[[4]]]/.{R[x__]:>(R@@({x}/.cornerRules[[2]]))})}])]),True,0];


(*   Local Integrand Representations *)
(*   ---   Cut-Matching Integrands   *)
scalarBoxIntegrand[{{1},{2},{3,4}}]:=Block[{num=ab[4,1,2,3]ab[X1,X2,1,2],denom=Times@@(ab[A,B,##]&@@@{{1,2},{2,3},{4,1},{X1,X2}})},num/denom];scalarBoxIntegrand[{{1},{2},{3},{4}}]:=Block[{num=ab[1,2,3,4]ab[2,3,4,1],denom=Times@@(ab[A,B,##]&@@@Partition[Range[4],2,1,1])},num/denom];scalarBoxIntegrand[{{1},{2},{3},{4,5}}]:=Block[{num=(ab[5,1,2,3]ab[1,2,3,4]),denom=Times@@(ab[A,B,##]&@@@List[{1,2},{2,3},{3,4},{5,1}])},num/denom];scalarBoxIntegrand[{{1},{2,3},{4},{5,6}}]:=Block[{num=(ab[6,1,2,4]ab[1,3,4,5]),denom=Times@@(ab[A,B,##]&@@@List[{1,2},{3,4},{4,5},{6,1}])},num/denom];scalarBoxIntegrand[{{1},{2},{3,4},{5,6}}]:=Block[{num=(ab[6,1,2,3]ab[1,2,4,5]),denom=(Times@@(ab[A,B,##]&@@@List[{1,2},{2,3},{4,5},{6,1}]))},num/denom];scalarBoxIntegrand[{{1},{2,3},{4,5},{6,7}}]:=Block[{num=-ab[7,cap[{1,3,4},{5,6,1}],2],denom=(Times@@(ab[A,B,##]&@@@List[{1,2},{3,4},{5,6},{7,1}]))},num/denom];scalarBoxIntegrand[{{1,2},{3,4},{5,6},{7,8}}]:=Block[{propList={{8,1},{2,3},{4,5},{6,7}},u=ab[8,1,2,3]ab[4,5,6,7]/(ab[8,1,4,5]ab[2,3,6,7]),v=ab[2,3,4,5]ab[6,7,8,1]/(ab[8,1,4,5]ab[2,3,6,7]),\[CapitalDelta],even,odd,denom,num},\[CapitalDelta]=power[power[1-u-v,2]-4 u v,1/2];denom=(Times@@(ab[A,B,##]&@@@propList));num=(ab[8,1,4,5]ab[2,3,6,7]\[CapitalDelta]);num/denom];scalarBoxIntegrand[legList_]:=Block[{reducedLegs=DeleteDuplicates[#[[{1,-1}]]]&/@canonicalizeLegs[legList],relabelRules},relabelRules=Thread[Rule[Flatten[reducedLegs],Range[Length[Flatten[reducedLegs]]]]];((scalarBoxIntegrand[(reducedLegs/.relabelRules)]/.{ab[q__]:>ab@@({q}/.(Reverse/@relabelRules))}))];scalarTriangleIntegrands[1][{{1},{2},{3,4},{5,6}}]:=((ab[X1,X2,4,5] ab[6,1,2,3]-ab[X1,X2,2,3] ab[4,5,6,1]-ab[X1,X2,6,1]ab[2,3,4,5])/(ab[A,B,X1,X2] ab[A,B,2,3] ab[A,B,4,5] ab[A,B,6,1]));scalarTriangleIntegrands[2][{{1},{2,3},{4,5},{6,7}}]:=(((ab[X1,X2,5,6]ab[7,1,3,4]-0ab[X1,X2,7,1]ab[3,4,5,6]-ab[X1,X2,3,4]ab[5,6,7,1]))/(ab[A,B,X1,X2] ab[A,B,3,4] ab[A,B,5,6] ab[A,B,7,1]));scalarTriangleIntegrands[3][{{1},{2,3},{4,5},{6,7}}]:=(((ab[X1,X2,3,4]ab[1,2,5,6]-0ab[X1,X2,1,2]ab[3,4,5,6]-ab[X1,X2,5,6]ab[1,2,3,4]))/(ab[A,B,X1,X2]ab[A,B,1,2] ab[A,B,3,4] ab[A,B,5,6]));scalarTriangleIntegrand[legList_]:=If[Min[Length/@DeleteCases[legList,X1|X2,{0,\[Infinity]}]]>1,scalarBoxIntegrand[legList],Block[{newLegs=DeleteDuplicates[#[[{1,-1}]]]&/@(DeleteCases[legList,X1|X2,{0,\[Infinity]}]),type,relabelRules},newLegs=RotateLeft[newLegs,Ordering[Partition[Length/@newLegs,4,1,1],1][[1]]-1];relabelRules=Thread[Rule[Range[Length[Flatten[newLegs]]],Flatten[newLegs]]];type=Which[Count[Length/@newLegs,1]==2,1,MemberQ[legList,{newLegs[[1,1]],X1}],2,True,3];(scalarTriangleIntegrands[type][(newLegs/.(Reverse/@relabelRules))]/.{ab[x__]:>ab@@({x}/.relabelRules)})]];
chiralBoxIntegrands[{{1},{2},{3},{4}}]:=Block[{num=ab[1,2,3,4]ab[2,3,4,1],denom=Times@@(ab[A,B,##]&@@@Partition[Range[4],2,1,1])},{num/denom,num/denom}];chiralBoxIntegrands[{{1},{2},{3},{4,5}}]:=Block[{num={ab[X1,X2,1,3]ab[A,B,cap[{5,1,2},{2,3,4}]],ab[A,B,1,3]ab[X1,X2,cap[{5,1,2},{2,3,4}]]},denom=Times@@(ab[A,B,##]&@@@List[{1,2},{2,3},{3,4},{5,1},{X1,X2}])},num/denom];chiralBoxIntegrands[{{1},{2,3},{4},{5,6}}]:=Block[{num={ab[X1,X2,1,4]ab[A,B,cap[{6,1,2},{3,4,5}]],ab[A,B,1,4]ab[X1,X2,cap[{6,1,2},{3,4,5}]]},denom=Times@@(ab[A,B,##]&@@@List[{1,2},{3,4},{4,5},{6,1},{X1,X2}])},num/denom];chiralBoxIntegrands[{{1},{2},{3,4},{5,6}}]:=Block[{num={ab[X1,X2,dif[{cap[{1,2,3},{4,5,cap[{6,1},{A,B,2}]}]},{cap[{1,4,5},{2,3,cap[{6,1},{A,B,2}]}]}]],ab[X1,X2,dif[{cap[{4,5,2},{6,1,cap[{2,3},{A,B,1}]}]},{cap[{6,1,2},{4,5,cap[{2,3},{A,B,1}]}]}]]},denom=2(Times@@(ab[A,B,##]&@@@List[{1,2},{2,3},{4,5},{6,1},{X1,X2}]))},num/denom];chiralBoxIntegrands[{{1},{2,3},{4,5},{6,7}}]:=Block[{num={ab[X1,X2,dif[{cap[{1,3,4},{5,6,cap[{7,1,2},{A,B}]}]},{cap[{1,5,6},{3,4,cap[{7,1,2},{A,B}]}]}]],ab[X1,X2,dif[{cap[{3,4},{7,1,2}],cap[{5,6},{A,B,1}]},{cap[{5,6},{7,1,2}],cap[{3,4},{A,B,1}]}]]},denom=2(Times@@(ab[A,B,##]&@@@List[{1,2},{3,4},{5,6},{7,1},{X1,X2}]))},num/denom];chiralBoxIntegrands[{{1,2},{3,4},{5,6},{7,8}}]:=Block[{propList={{8,1},{2,3},{4,5},{6,7}},u=ab[8,1,2,3]ab[4,5,6,7]/(ab[8,1,4,5]ab[2,3,6,7]),v=ab[2,3,4,5]ab[6,7,8,1]/(ab[8,1,4,5]ab[2,3,6,7]),\[CapitalDelta],even,odd,denom,num},\[CapitalDelta]=power[power[1-u-v,2]-4 u v,1/2];denom=(Times@@(ab[A,B,##]&@@@Append[propList,{X1,X2}]));odd=Total[(Signature[{##}[[All,-1]]](ab[X1,X2,cap[#1,Append[#2,6]],cap[#3,Append[#4,7]]]))&@@@Permutations[{{8,1},{2,3},{4,5},{A,B}}]]/12;even=(ab[A,B,X1,X2]ab[8,1,4,5]ab[2,3,6,7]\[CapitalDelta]/2);num={(even-odd),(even+odd)};num/denom];chiralBoxIntegrands[legList_]:=Block[{reducedLegs=DeleteDuplicates[#[[{1,-1}]]]&/@canonicalizeLegs[legList],relabelRules},relabelRules=Thread[Rule[Flatten[reducedLegs],Range[Length[Flatten[reducedLegs]]]]];((chiralBoxIntegrands[(reducedLegs/.relabelRules)]/.{ab[q__]:>ab@@({q}/.(Reverse/@relabelRules))}))];
mergerRule={merge[box1_,box2_]:>Block[{ints,output,testOutput,nonMerged},ints=Together/@((({box1,box2}/.{chiralBox[num_][legList_]:>chiralBoxIntegrands[legList][[num]],scalarBox[legList_]:>scalarBoxIntegrand[legList],scalarTriangle[legList_]:>scalarTriangleIntegrand[legList]})//.{})//.{});ints={(ab[A,B,X1,X2]*ints[[1]]),((((ab[A,B,X1,X2]*ints[[2]]))/.{ab[x__]:>ab@@({x}/.Thread[Rule[{A,B},{C,D}]])}))};output=(tr@@((Expand/@(Numerator/@ints)))/(Times@@(Denominator/@ints))/ab[A,B,C,D]);output=((((output//.{tr[x_,y_]:>Which[Head[x]===Plus,Total[tr[#,y]&/@(List@@x)],Head[y]===Plus,Total[tr[x,#]&/@(List@@y)],True,tr[x,y]]}))/.tr[x_,y_]:>If[LeafCount[x]>LeafCount[y],tr[y,x],tr[x,y]])/.{tr[Times[q1___,ab[y1___,X1,X2,y2___],q2___],Times[Q1___,ab[Y1___,X1,X2,Y2___],Q2___]]:>(Block[{dual1={y2,y1},dual2={Y2,Y1}},Times@@{((Times[q1,q2])/.{ab[r1___,X1,X2,r2___]:>ab[r1,Sequence@@dual2,r2]}),(Times[Q1,Q2]/.{ab[r1___,X1,X2,r2___]:>ab[r1,Sequence@@dual1,r2]}),ab[y1,y2,Y1,Y2]}]),tr[ab[y1___,X1,X2,y2___],s___]:>(Block[{dual={y2,y1}},(s/.{ab[r1___,X1,X2,r2___]:>ab[r1,Sequence@@dual,r2]})]),tr[s___,ab[y1___,X1,X2,y2___]]:>(Block[{dual={y2,y1}},(s/.{ab[r1___,X1,X2,r2___]:>ab[r1,Sequence@@dual,r2]})]),tr[Times[q1___,ab[y1___,X1,X2,y2___],q2___],s___]:>(Block[{dual={y2,y1}},Times[q1,q2,(s/.{ab[r1___,X1,X2,r2___]:>ab[r1,Sequence@@dual,r2]})]])});output],mergePentaBox[box1_,box2_]:>Block[{ints,output,testOutput,nonMerged,cuts=(box1/.chiralBox[num_][legList_]:>quadCuts[legList][[num,{1,3}]])},ints=Together/@((({box1,box2}/.{chiralBox[num_][legList_]:>chiralBoxIntegrands[legList][[num]],scalarBox[legList_]:>scalarBoxIntegrand[legList],scalarTriangle[legList_]:>scalarTriangleIntegrand[legList]})//.{})//.{});ints={(ab[A,B,X1,X2]*ints[[1]]),((((ab[A,B,X1,X2]*ints[[2]]))/.{ab[x__]:>ab@@({x}/.Thread[Rule[{A,B},{C,D}]])}))};output=(tr@@((Expand/@(Numerator/@ints)))/(Times@@(Denominator/@ints))/ab[A,B,C,D]);output=((((output//.{tr[x_,y_]:>Which[Head[x]===Plus,Total[tr[#,y]&/@(List@@x)],Head[y]===Plus,Total[tr[x,#]&/@(List@@y)],True,tr[x,y]]})))/.{tr[Times[q1___,ab[y1___,X1,X2,y2___],q2___],Times[Q1___,ab[Y1___,X1,X2,Y2___],Q2___]]:>(Block[{dual1={y2,y1},dual2={Y2,Y1}},Times@@{((Times[q1,q2])/.{ab[r1___,X1,X2,r2___]:>ab[r1,Sequence@@dual2,r2]}),(Times[Q1,Q2]/.{ab[r1___,X1,X2,r2___]:>ab[r1,Sequence@@cuts,r2]}),ab[y1,y2,Y1,Y2]}]),tr[ab[y1___,X1,X2,y2___],Times[Q1___,ab[Y1___,X1,X2,Y2___],Q2___]]:>(Block[{dual1={y2,y1},dual2={Y2,Y1}},Times@@{(Times[Q1,Q2]/.{ab[r1___,X1,X2,r2___]:>ab[r1,Sequence@@cuts,r2]}),ab[y1,y2,Y1,Y2]}]),tr[ab[y1___,X1,X2,y2___],s___]:>(Block[{dual={y2,y1}},(s/.{ab[r1___,X1,X2,r2___]:>ab[r1,Sequence@@dual,r2]})]),tr[s___,ab[y1___,X1,X2,y2___]]:>(Block[{dual={y2,y1}},(s/.{ab[r1___,X1,X2,r2___]:>ab[r1,Sequence@@dual,r2]})]),tr[Times[q1___,ab[y1___,X1,X2,y2___],q2___],s___]:>(Block[{dual={y2,y1}},Times[q1,q2,(s/.{ab[r1___,X1,X2,r2___]:>ab[r1,Sequence@@dual,r2]})]])});output]};
hexaCutPointFix[int_][legs_]:=If[(Min[Length/@legs[[{1,2,4,5}]]]<2),0,(Block[{ephInt=Together[int],props=Append[Join@@({ab[A,B,##]&@@@#[[1;;3]],ab[C,D,##]&@@@#[[4;;-1]]}&@(RotateRight[{#1[[-1]],#2[[1]]}&@@@Partition[ReplacePart[legs,{3->Join[legs[[3]],legs[[4]],legs[[2]],legs[[3]]],6->Join[legs[[6]],legs[[1]],legs[[5]],legs[[6]]]}],2,1,1]])),ab[A,B,C,D]],cutPoint,wLegs={legs[[1,{1,-1}]],legs[[2,{1,-1}]],Join[legs[[3]],legs[[4]],legs[[2]],legs[[3]]][[{1,-1}]],legs[[4,{1,-1}]],legs[[5,{1,-1}]],Join[legs[[6]],legs[[1]],legs[[5]],legs[[6]]][[{1,-1}]]}},cutPoint={cap[{wLegs[[1,1]],wLegs[[-1,-1]]},{wLegs[[2,-1]],wLegs[[3,1]],wLegs[[5,1]]}],cap[{wLegs[[1,-1]],wLegs[[2,1]]},{wLegs[[2,-1]],wLegs[[3,1]],wLegs[[5,1]]}],cap[{wLegs[[4,1]],wLegs[[3,-1]]},{wLegs[[-2,-1]],wLegs[[-1,1]],wLegs[[2,1]]}],cap[{wLegs[[4,-1]],wLegs[[5,1]]},{wLegs[[-2,-1]],wLegs[[-1,1]],wLegs[[2,1]]}]};Power[Times@@props,-1]((Factor[(ephInt*Times@@props)]/.{ab[x___]:>ab@@({x}/.Thread[Rule[{A,B,C,D},cutPoint]])}))])];
chiralIntegrand[num_,num2_:0][legList_]:=Which[Length[legList]==4,(chiralBoxIntegrands[legList][[num]]),Length[legList]==8,(Block[{reducedLegs=(DeleteDuplicates[#[[{1,-1}]]]&/@ReplacePart[legList,{4->Join@@(legList[[{4,5,3,4}]]),8->Join@@(legList[[{8,1,7,8}]])}]),lens,canonicalLegs},reducedLegs=ReplacePart[reducedLegs,{4->If[Length[legList[[4]]]==0,{},reducedLegs[[4]]],8->If[Length[legList[[8]]]==0,{},reducedLegs[[8]]]}];lens=Length/@reducedLegs;canonicalLegs=Range[#1+1,#2]&@@@Partition[Prepend[(Total[Drop[lens,#-8]]&/@Range[8]),0],2,1];If[Not[Flatten[canonicalLegs]===Flatten[reducedLegs]],(Block[{relabelRules},relabelRules=Thread[Rule[Flatten[canonicalLegs],Flatten[reducedLegs]]];(chiralIntegrand[num,num2][canonicalLegs]/.{ab[q__]:>ab@@({q}/.Prepend[(relabelRules),shift[x_,y_]:>(shift[(x/.(relabelRules)),(y/.{ab[q1__]:>ab@@({q1}/.(relabelRules))})])])})]),(Block[{nums=({num,num2}),merged,leftBox=Append[legList[[1;;3]],Join@@(legList[[4;;-1]])],rightBox=Prepend[legList[[5;;7]],Join@@(RotateRight[legList][[1;;5]])],rtns,stdBoxes,hexaCutPoint},stdBoxes={canonicalizeLegs@leftBox,canonicalizeLegs@rightBox};rtns={Flatten[Position[Partition[leftBox,4,1,1],stdBoxes[[1]]]][[1]]-1,Flatten[Position[Partition[rightBox,4,1,1],stdBoxes[[2]]]][[1]]-1};merged=(merge[chiralBox[nums[[1]]][stdBoxes[[1]]],chiralBox[nums[[2]]][stdBoxes[[2]]]]/.mergerRule);hexaCutPoint=Total[(((hexaCutPointFix[merged][#]&/@((Join@@legList[[#]])&/@#&/@List[{{1},{2},{3,4,5},{6},{7},{8}},{{1},{2},{3,4},{5,6},{7},{8}},{{1},{2},{3,4},{5},{6,7},{8}},{{1},{2},{3,4},{5},{6},{7,8}},{{1},{2,3},{4,5},{6},{7},{8}},{{1},{2,3},{4},{5,6},{7},{8}},{{1},{2,3},{4},{5},{6,7},{8}},{{1},{2,3},{4},{5},{6},{7,8}},{{1,2},{3},{4,5},{6},{7},{8}},{{1,2},{3},{4},{5,6},{7},{8}},{{1,2},{3},{4},{5},{6,7},{8}},{{1,2},{3},{4},{5},{6},{7,8}},{{2},{3},{4,5},{6},{7},{8,1}},{{2},{3},{4},{5,6},{7},{8,1}},{{2},{3},{4},{5},{6,7},{8,1}},{{2},{3},{4},{5},{6},{7,8,1}}]))))];Set[chiralIntegrand[num,num2][legList],merged-hexaCutPoint]])]]),Length[legList]==7,Block[{reducedLegs=(DeleteDuplicates[#[[{1,-1}]]]&/@ReplacePart[legList,{4->Join@@(legList[[{4,5,3,4}]]),7->Join@@(legList[[{7,1,6,7}]])}]),lens,canonicalLegs},reducedLegs=ReplacePart[reducedLegs,{4->If[Length[legList[[4]]]==0,{},reducedLegs[[4]]],7->If[Length[legList[[7]]]==0,{},reducedLegs[[7]]]}];lens=Length/@reducedLegs;canonicalLegs=Range[#1+1,#2]&@@@Partition[Prepend[(Total[Drop[lens,#-7]]&/@Range[7]),0],2,1];If[Not[Flatten[canonicalLegs]===Flatten[reducedLegs]],(Block[{relabelRules},relabelRules=Thread[Rule[Flatten[canonicalLegs],Flatten[reducedLegs]]];(chiralIntegrand[num,num2][canonicalLegs]/.{ab[q__]:>ab@@({q}/.Prepend[(relabelRules),shift[x_,y_]:>(shift[(x/.(relabelRules)),(y/.{ab[q1__]:>ab@@({q1}/.(relabelRules))})])])})]),(Block[{nums=({num,num2}),leftBox=Append[legList[[1;;3]],Join@@(legList[[4;;-1]])],rightBox=Join[{Prepend[Prepend[legList[[4]],legList[[3,-1]]],X2]},legList[[5;;6]],{Append[Append[legList[[7]],legList[[1,1]]],X1]}],cutProps,rtns,stdBoxes,merged,hexaCutPoint},stdBoxes={canonicalizeLegs@leftBox,canonicalizeLegs@rightBox};merged=(1/2mergePentaBox[chiralBox[nums[[1]]][stdBoxes[[1]]],(scalarTriangle[stdBoxes[[2]]])]/.mergerRule);hexaCutPoint=Total[(((hexaCutPointFix[merged][#]&/@((Join@@legList[[#]]&/@#&/@List[{{2},{3},{4},{5},{6},{7,1}},{{1,2},{3},{4},{5},{6},{7}},{{1},{2,3},{4},{5},{6},{7}},{{1},{2},{3,4},{5},{6},{7}}])))))];Set[chiralIntegrand[num,num2][legList],merged-hexaCutPoint]])]],Length[legList]==6,Block[{cutPts={shift[{legList[[1,1]],Join[legList[[5]],legList[[-1]]][[-1]]},(ab[legList[[2,-1]],Join[legList[[3]],legList[[4]]][[1]],legList[[-2,1]],legList[[1,1]]]/ab[Join[legList[[5]],legList[[-1]]][[-1]],legList[[2,-1]],Join[legList[[3]],legList[[4]]][[1]],legList[[-2,1]]])],shift[{legList[[4,1]],Join[legList[[2]],legList[[3]]][[-1]]},(ab[legList[[-2,-1]],Join[legList[[-1]],legList[[1]]][[1]],legList[[2,1]],legList[[4,1]]]/ab[Join[legList[[2]],legList[[3]]][[-1]],legList[[-2,-1]],Join[legList[[-1]],legList[[1]]][[1]],legList[[2,1]]])]}},cutPts={cutPts[[1]],cap[{Join[legList[[3]],legList[[4]]][[1]],legList[[2,-1]]},{legList[[1,-1]],legList[[2,1]],cutPts[[1]]}],cutPts[[2]],cap[{Join[legList[[-1]],legList[[1]]][[1]],legList[[-2,-1]]},{legList[[4,-1]],legList[[5,1]],cutPts[[2]]}]};Times[((ab@@cutPts)),Power[((cutPts[[1,2]]cutPts[[3,2]])ab[A,B,C,D](Times@@(Join@@({ab[A,B,##]&@@@#[[1;;3]],ab[C,D,##]&@@@#[[4;;-1]]}&@(RotateRight[{#1[[-1]],#2[[1]]}&@@@Partition[ReplacePart[legList,{3->Join[legList[[3]],legList[[4]],legList[[2]],legList[[3]]],6->Join[legList[[6]],legList[[1]],legList[[5]],legList[[6]]]}],2,1,1]]))))),-1]]],True,0];


(*   Local Integrand Representations *)
(*   ---   Amplitudes & Components   *)
localLoopIntegrand[n_,k_,ell_:2]/;(ell<=2):=Which[ell===0,{treeAmp[n,k]},ell===1,Block[{colouredBoxes=colouredOnShellGraphs[n,k,ell]},Join[DeleteCases[(Join@@Replace[colouredBoxes,box[x_,{y_,z_}]:>{boxes[1][x,y],boxes[2][x,z]},{1}]),boxes[num_][legs_,{}],{0,\[Infinity]}],If[n>4,Times[treeAmp[n,k],((scalarTriangle[{{#1},{#2},Mod[Range[n-2]+#3-1,n,1]}])&@@@Partition[Range[n],3,1,1])],{}]]],ell===2,(Block[{finitePart=colouredOnShellGraphs[n,k,ell],oneLoopFinite=Select[localLoopIntegrand[n,k,1],Count[#,treeAmp[__],{0,\[Infinity]}]==0&],oneLoopDivSquared},oneLoopDivSquared=treeAmp[n,k]doubleCompositeBox[{{#1},{#1+1},Range[#1+2,#2-1],{#2},Mod[{#2+1},n,1],Mod[Range[#2+2,#1+If[OrderedQ[{#2+1,#1}],0,n]-1],n,1]}]&@@@(Select[Subsets[Partition[Range[n],2,1,1],{2}],Length[DeleteDuplicates[Join@@#]]==4&][[All,All,1]]);Join[finitePart,((Join@@(oneLoopFinite/.{{boxes[num_][legs_,kList_]:>(Sequence@@(compositePentaBoxes[num][legs,#,kList]&/@(Join@@(Partition[#,2,1]&/@Select[legs,Length[#]>1&]))))},{boxes[num_][legs_,kList_]:>(Sequence@@(compositeDoubleBoxes[num][legs,#,kList]&/@(({#1[[-1]],#2[[1]]}&@@@Select[Partition[legs,4,1,1],Min[Length/@#[[3;;4]]]>1&]))))}}))),(oneLoopDivSquared)]]),True,{}];
superComponent[cmpt__][residue_]:=Block[{minorList=parseComponent[cmpt],ephN,result,resList},If[minorList===-1,0,If[Length[minorList[[1]]]===0,Total[residue],(resList=If[Head[residue[[1]]]===List,residue,{residue}];If[Not[Length[minorList[[1]]]==Length[resList[[1,2]]]],(Print["The R-charge of the requested component does not match that of the superfunction."];0),If[Not[Length[{cmpt}]==Length[resList[[1,2,1]]]],(Print["Component specification does not match the number of particles in the superfunction."];0),(ephN=Length[resList[[1,2,1]]];result=(#1*Times@@(Table[Det[#2[[All,j]]],{j,minorList}]))&@@@resList;If[Count[result,_Sqrt|Power[x_,1/2],{0,\[Infinity]}]==0||Not[NumericQ[Total[result]]],Total[result],Block[{ephOut=Total[N[result,600]],rOut,localFactors=evaluate[localPoles[ephN,2]]},rOut=Rationalize[ephOut*localFactors];If[IntegerQ[rOut]||And[Not[IntegerQ[localFactors]],Head[residue[[1]]]===List],rOut/localFactors,Total[result]]]])]])]]];parseComponent[x__]:=Block[{m,p,fp,fm},(If[Count[{x},m/2|p/2,\[Infinity]]>2,(Print[" Amplitudes involving more than one pair of fermions must be specified in more detail. Please specify the R-charges of each particle in question, referring to the manual if necessary."];-1),Block[{output,kCharge,gaugeList,signature,wList={x}/.{m/2->fm,p/2->fp,m->{1,2,3,4},p->{}}},If[Count[{x},m/2|p/2,\[Infinity]]>0,wList=(wList/.{(fm)->{1,2,3},(fp)->{4}});];If[Mod[Length[Cases[Flatten[wList],_Integer]],4]!=0,(Print["  Please recheck the R-charge assignments requested (they appear ill-formed)."];-1),(kCharge=Length[Cases[Flatten[wList],_Integer]]/4;If[(kCharge<0||kCharge>(Length[{x}]-4))&&Length[{x}]!=3,(Print["  The amplitude you requested vanishes because it is worse than MHV (or MHV-bar)."];-1),(gaugeList=Position[wList,#][[All,1]]&/@Range[4];If[Length[Intersection[Length/@gaugeList,Length/@gaugeList]]>1,(Print["  Please recheck the R-charge assignments requested (they appear ill-formed)."];-1),(signature=Signature[Flatten[Transpose[Position[Flatten[wList],#]&/@Range[4]]]];If[signature<=0,ReplacePart[gaugeList,{1->gaugeList[[1,Join[{2,1},Range[3,Length[gaugeList[[1]]]]]]]}],gaugeList])])])]]])];


If[Not[Quiet[NotebookDirectory[]]===$Failed],SetDirectory[NotebookDirectory[]]];
If[Head[Zs]===Symbol,referenceKinematics[10];];
End[];
EndPackage[]


==> two_loop_amplitudes_demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    250464,       4852]
NotebookOptionsPosition[    243565,       4665]
NotebookOutlinePosition[    246511,       4732]
CellTagsIndexPosition[    246468,       4729]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Setup and Initialization of the Package", "Section",
 CellChangeTimes->{{3.5652091146627073`*^9, 3.565209121340279*^9}, {
  3.6408574110136623`*^9, 3.640857412645637*^9}}],

Cell[TextData[{
 "You can install the package into your ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " \[OpenCurlyDoubleQuote]",
 StyleBox["Applications",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] directory by runing the following command:"
}], "Text",
 CellChangeTimes->{{3.6394933057621717`*^9, 3.639493444647717*^9}, {
  3.6398846853371677`*^9, 3.63988471370428*^9}, {3.641102271967697*^9, 
  3.64110227390265*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"FileExistsQ", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
       "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", 
        "\"\<two_loop_amplitudes.m\>\""}], "}"}], "]"}], "]"}], ",", 
    RowBox[{"DeleteFile", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
       "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", 
        "\"\<two_loop_amplitudes.m\>\""}], "}"}], "]"}], "]"}]}], "]"}], ";", 
  
  RowBox[{"CopyFile", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<two_loop_amplitudes.m\>\""}], "}"}], "]"}], ",", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", 
       "\"\<two_loop_amplitudes.m\>\""}], "}"}], "]"}]}], "]"}], 
  ";"}]], "Input",
 PageWidth->Infinity,
 CellChangeTimes->{{3.565212592199563*^9, 3.565212615336334*^9}, {
  3.565212662630149*^9, 3.5652127022890472`*^9}, {3.5652127528963127`*^9, 
  3.565212812591329*^9}, {3.565729975479938*^9, 3.565729985908698*^9}, {
  3.5674572980178833`*^9, 3.567457307367838*^9}, {3.572621017610507*^9, 
  3.572621044662539*^9}, {3.639493212376679*^9, 3.6394932266841927`*^9}}],

Cell[TextData[{
 "\nThe package\[CloseCurlyQuote]s code can now be initialized through the \
following command (in",
 StyleBox[" any ",
  FontSlant->"Italic"],
 "notebook):"
}], "Text",
 CellChangeTimes->{{3.5652115305814543`*^9, 3.565211611010075*^9}, {
   3.567457251727827*^9, 3.567457274496986*^9}, {3.639493248610449*^9, 
   3.639493287993438*^9}, {3.639884592415949*^9, 3.6398846404820013`*^9}, 
   3.639884848548256*^9, {3.641102286206246*^9, 3.641102292686252*^9}, {
   3.6411023279254923`*^9, 3.641102340957233*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "two_loop_amplitudes.m"}]], "Input",
 CellChangeTimes->{{3.565212592199563*^9, 3.565212615336334*^9}, {
   3.565212662630149*^9, 3.5652127022890472`*^9}, {3.5652127528963127`*^9, 
   3.565212812591329*^9}, {3.565729975479938*^9, 3.565729985908698*^9}, {
   3.5674572980178833`*^9, 3.567457307367838*^9}, {3.572621017610507*^9, 
   3.572621044662539*^9}, {3.639493212376679*^9, 3.6394932266841927`*^9}, 
   3.6398846567929363`*^9, {3.6411022951779137`*^9, 3.641102296074274*^9}}],

Cell[BoxData[
 PanelBox[
  TagBox[GridBox[{
     {
      PanelBox[
       GraphicsBox[{
         {AbsoluteThickness[3], 
          LineBox[NCache[{{
             1 + Rational[
                3, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                Rational[-1, 2] + (
                Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (1 + 5^Rational[1, 2]), 0}, {
             6.545456337609623, 0.8364132579485728}}, {{
             5.616525305762879, 0}, {6.545456337609623, 
             0.8364132579485728}}]], 
          LineBox[NCache[{{
             1 + Rational[
                3, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                Rational[-1, 2] + (
                Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (1 + 5^Rational[1, 2]), 0}, {
             6.545456337609623, -0.8364132579485728}}, {{
             5.616525305762879, 0}, {
             6.545456337609623, -0.8364132579485728}}]], 
          {GrayLevel[0], DiskBox[{6.61652530576288, 0.}, 0.075], 
           DiskBox[{6.550105732260081, 0.35836794954530027`}, 0.075], 
           DiskBox[{6.550105732260081, -0.35836794954530027`}, 0.075]}}, 
         {AbsoluteThickness[3], 
          LineBox[NCache[{{
             1 + (Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (-1 + 5^Rational[1, 2]) + (
                Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (1 + 5^Rational[1, 2]), 
              Rational[
               3, 2] ((Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^(-1) (Rational[5, 8] + 
                 Rational[1, 8] 5^Rational[1, 2]))^Rational[1, 2]}, {
             3.34474874504071, 3.568982805178093}}, {{3.8531695488854605`, 
            2.4270509831248424`}, {3.34474874504071, 3.568982805178093}}]], 
          LineBox[NCache[{{
             1 + (Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (-1 + 5^Rational[1, 2]) + (
                Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (1 + 5^Rational[1, 2]), 
              Rational[
               3, 2] ((Rational[5, 8] + 
                  Rational[-1, 8] 5^Rational[1, 2])^(-1) (Rational[5, 8] + 
                 Rational[1, 8] 5^Rational[1, 2]))^Rational[1, 2]}, {
             4.935701303616009, 3.0520509831248424`}}, {{3.8531695488854605`, 
            2.4270509831248424`}, {4.935701303616009, 3.0520509831248424`}}]], 
          {GrayLevel[0], 
           DiskBox[{4.1621865432604075`, 3.378107499419996}, 0.075], 
           DiskBox[{3.8008335926425167`, 3.425680517879416}, 0.075], 
           DiskBox[{4.482489939935298, 3.2041969445818133`}, 0.075]}}, 
         {AbsoluteThickness[3], 
          LineBox[NCache[{{
             1 + (Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (-1 + 5^Rational[1, 2]) + (
                Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (1 + 5^Rational[1, 2]), 
              Rational[-3, 
                2] ((Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^(-1) (
                 Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2]))^
               Rational[1, 2]}, {4.935701303616009, -3.0520509831248424`}}, {{
            3.8531695488854605`, -2.4270509831248424`}, {
            4.935701303616009, -3.0520509831248424`}}]], 
          LineBox[NCache[{{
             1 + (Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (-1 + 5^Rational[1, 2]) + (
                Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (1 + 5^Rational[1, 2]), 
              Rational[-3, 
                2] ((Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^(-1) (
                 Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2]))^
               Rational[1, 2]}, {3.34474874504071, -3.568982805178093}}, {{
            3.8531695488854605`, -2.4270509831248424`}, {
            3.34474874504071, -3.568982805178093}}]], 
          {GrayLevel[0], 
           DiskBox[{4.1621865432604075`, -3.378107499419996}, 0.075], 
           DiskBox[{4.482489939935298, -3.2041969445818133`}, 0.075], 
           DiskBox[{3.8008335926425167`, -3.425680517879416}, 0.075]}}, 
         {AbsoluteThickness[3], 
          LineBox[NCache[{{
             1 + (Rational[3, 8] (-1 - 5^Rational[1, 2])) (Rational[5, 8] + 
                 Rational[-1, 8] 5^Rational[1, 2])^Rational[-1, 2] + (
                Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (1 + 5^Rational[1, 2]), Rational[3, 2]}, {
             0.2652684346344085, 2.511271242968684}}, {{1., 1.5}, {
            0.2652684346344085, 2.511271242968684}}]], 
          LineBox[NCache[{{
             1 + (Rational[3, 8] (-1 - 5^Rational[1, 2])) (Rational[5, 8] + 
                 Rational[-1, 8] 5^Rational[1, 2])^Rational[-1, 2] + (
                Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (1 + 5^Rational[1, 2]), Rational[3, 2]}, {
             1.3862712429686843`, 2.688820645368942}}, {{1., 1.5}, {
            1.3862712429686843`, 2.688820645368942}}]], 
          {GrayLevel[0], 
           DiskBox[{0.6909830056250525, 2.4510565162951536`}, 0.075], 
           DiskBox[{1., 2.5}, 0.075]}}, 
         {AbsoluteThickness[3], 
          LineBox[NCache[{{
             1 + (Rational[3, 8] (-1 - 5^Rational[1, 2])) (Rational[5, 8] + 
                 Rational[-1, 8] 5^Rational[1, 2])^Rational[-1, 2] + (
                Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (1 + 5^Rational[1, 2]), Rational[-3, 2]}, {
             0.2652684346344085, -2.511271242968684}}, {{1., -1.5}, {
            0.2652684346344085, -2.511271242968684}}]], 
          LineBox[NCache[{{
             1 + (Rational[3, 8] (-1 - 5^Rational[1, 2])) (Rational[5, 8] + 
                 Rational[-1, 8] 5^Rational[1, 2])^Rational[-1, 2] + (
                Rational[
                 3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                 Rational[-1, 2]) (1 + 5^Rational[1, 2]), Rational[-3, 2]}, {
             1.3862712429686843`, -2.688820645368942}}, {{1., -1.5}, {
            1.3862712429686843`, -2.688820645368942}}]], 
          {GrayLevel[0], 
           DiskBox[{0.6909830056250525, -2.4510565162951536`}, 0.075], 
           DiskBox[{1., -2.5}, 0.075]}}, 
         {AbsoluteThickness[3], LineBox[{{-2, 1.5}, {-2., 2.75}}], 
          LineBox[{{-2, 1.5}, {-3.25, 1.5}}], 
          {GrayLevel[0], 
           DiskBox[{-2.7071067811865475`, 2.2071067811865475`}, 0.075], 
           DiskBox[{-2.923879532511287, 1.8826834323650898`}, 0.075], 
           DiskBox[{-2.3826834323650896`, 2.423879532511287}, 0.075]}}, 
         {AbsoluteThickness[3], LineBox[{{-2, -1.5}, {-2., -2.75}}], 
          LineBox[{{-2, -1.5}, {-3.25, -1.5}}], 
          {GrayLevel[0], 
           DiskBox[{-2.7071067811865475`, -2.2071067811865475`}, 0.075], 
           DiskBox[{-2.923879532511287, -1.8826834323650898`}, 0.075], 
           DiskBox[{-2.3826834323650896`, -2.423879532511287}, 0.075]}}, {
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0], AbsoluteThickness[3], CapForm["Round"], 
             LineBox[{{-2, -1.5}, {-2, 1.5}}], 
             {RGBColor[
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[1199, 1215], 0.9868312757201646]], AbsoluteThickness[
              12], GeometricTransformationBox[
               CircleBox[{-2, 0}, {0.75, 0.25}, 
                NCache[{
                 Rational[-1, 3] Pi, Rational[4, 3] 
                  Pi}, {-1.0471975511965976`, 4.1887902047863905`}]], {{{1, 
                0}, {0, 1}}, Center}]}, 
             GeometricTransformationBox[
              CircleBox[{-2, 0}, {0.75, 0.25}, 
               NCache[{
                Rational[-3, 8] Pi, Rational[11, 8] 
                 Pi}, {-1.1780972450961724`, 4.319689898685965}]], {{{1, 0}, {
               0, 1}}, Center}], 
             {Arrowheads[0.064], 
              {AbsoluteThickness[0], 
               GeometricTransformationBox[
                ArrowBox[
                 NCache[{{Rational[-11, 5], 0.22}, {-2, 0.25}}, {{-2.2, 
                   0.22}, {-2, 0.25}}], {-0.25}], {{{1, 0}, {0, 1}}, 
                 Center}]}}}, {0, 0}], {{{1, 0}, {0, 1}}, Center}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0], AbsoluteThickness[3], CapForm["Round"], 
             LineBox[{{-2, -1.5}, {-2, 1.5}}], 
             {RGBColor[
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[1199, 1215], 0.9868312757201646]], AbsoluteThickness[
              12], GeometricTransformationBox[
               CircleBox[{-2, 0}, {0.75, 0.25}, 
                NCache[{
                 Rational[-1, 3] Pi, Rational[4, 3] 
                  Pi}, {-1.0471975511965976`, 4.1887902047863905`}]], {{{1, 
                0}, {0, 1}}, Center}]}, 
             GeometricTransformationBox[
              CircleBox[{-2, 0}, {0.75, 0.25}, 
               NCache[{
                Rational[-3, 8] Pi, Rational[11, 8] 
                 Pi}, {-1.1780972450961724`, 4.319689898685965}]], {{{1, 0}, {
               0, 1}}, Center}], 
             {Arrowheads[0.064], 
              {AbsoluteThickness[0], 
               GeometricTransformationBox[
                ArrowBox[
                 NCache[{{Rational[-11, 5], 0.22}, {-2, 0.25}}, {{-2.2, 
                   0.22}, {-2, 0.25}}], {-0.25}], {{{1, 0}, {0, 1}}, 
                 Center}]}}}, {1.5, 1.5}], {{{0, 1}, {-1, 0}}, Center}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0], AbsoluteThickness[3], CapForm["Round"], 
             LineBox[{{-2, -1.5}, {-2, 1.5}}], 
             {RGBColor[
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[1199, 1215], 0.9868312757201646]], AbsoluteThickness[
              12], GeometricTransformationBox[
               CircleBox[{-2, 0}, {0.75, 0.25}, 
                NCache[{
                 Rational[-1, 3] Pi, Rational[4, 3] 
                  Pi}, {-1.0471975511965976`, 4.1887902047863905`}]], {{{1, 
                0}, {0, 1}}, Center}]}, 
             GeometricTransformationBox[
              CircleBox[{-2, 0}, {0.75, 0.25}, 
               NCache[{
                Rational[-3, 8] Pi, Rational[11, 8] 
                 Pi}, {-1.1780972450961724`, 4.319689898685965}]], {{{1, 0}, {
               0, 1}}, Center}], 
             {Arrowheads[0.064], 
              {AbsoluteThickness[0], 
               GeometricTransformationBox[
                ArrowBox[
                 NCache[{{Rational[-11, 5], 0.22}, {-2, 0.25}}, {{-2.2, 
                   0.22}, {-2, 0.25}}], {-0.25}], {{{1, 0}, {0, 1}}, 
                 Center}]}}}, {3, 0}], {{{-1, 0}, {0, -1}}, Center}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0], AbsoluteThickness[3], CapForm["Round"], 
             LineBox[{{-2, -1.5}, {-2, 1.5}}], 
             {RGBColor[
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[1199, 1215], 0.9868312757201646]], AbsoluteThickness[
              12], GeometricTransformationBox[
               CircleBox[{-2, 0}, {0.75, 0.25}, 
                NCache[{
                 Rational[-1, 3] Pi, Rational[4, 3] 
                  Pi}, {-1.0471975511965976`, 4.1887902047863905`}]], {{{1, 
                0}, {0, 1}}, Center}]}, 
             GeometricTransformationBox[
              CircleBox[{-2, 0}, {0.75, 0.25}, 
               NCache[{
                Rational[-3, 8] Pi, Rational[11, 8] 
                 Pi}, {-1.1780972450961724`, 4.319689898685965}]], {{{1, 0}, {
               0, 1}}, Center}], 
             {Arrowheads[0.064], 
              {AbsoluteThickness[0], 
               GeometricTransformationBox[
                ArrowBox[
                 NCache[{{Rational[-11, 5], 0.22}, {-2, 0.25}}, {{-2.2, 
                   0.22}, {-2, 0.25}}], {-0.25}], {{{1, 0}, {0, 1}}, 
                 Center}]}}}, {1.5, -1.5}], {{{0, -1}, {1, 0}}, Center}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0], AbsoluteThickness[3], CapForm["Round"], 
             LineBox[{{-2, -1.5}, {-2, 1.5}}], 
             {RGBColor[
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[1199, 1215], 0.9868312757201646]], AbsoluteThickness[
              12], GeometricTransformationBox[
               CircleBox[{-2, 0}, {0.75, 0.25}, 
                NCache[{
                 Rational[-1, 3] Pi, Rational[4, 3] 
                  Pi}, {-1.0471975511965976`, 4.1887902047863905`}]], {{{1, 
                0}, {0, 1}}, Center}]}, 
             GeometricTransformationBox[
              CircleBox[{-2, 0}, {0.75, 0.25}, 
               NCache[{
                Rational[-3, 8] Pi, Rational[11, 8] 
                 Pi}, {-1.1780972450961724`, 4.319689898685965}]], {{{1, 0}, {
               0, 1}}, Center}], 
             {Arrowheads[0.064], 
              {AbsoluteThickness[0], 
               GeometricTransformationBox[
                ArrowBox[
                 NCache[{{Rational[-11, 5], 0.22}, {-2, 0.25}}, {{-2.2, 
                   0.22}, {-2, 0.25}}], {-0.25}], {{{1, 0}, {0, 1}}, 
                 Center}]}}}, 
            NCache[{3 + ((
                 Rational[
                  3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                  Rational[-1, 2]) (1 + 5^Rational[1, 2])) (1 + 
                Rational[1, 4] (1 - 5^Rational[1, 2])), (
               Rational[-3, 
                 8] ((Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^(-1) (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2]))^Rational[1, 2]) (1 + 
               5^Rational[1, 2])}, {
             4.4265847744427305`, -1.9635254915624212`}]], {{{
            0.30901699437494745`, -0.9510565162951535}, {0.9510565162951535, 
            0.30901699437494745`}}, Center}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0], AbsoluteThickness[3], CapForm["Round"], 
             LineBox[{{-2, -1.5}, {-2, 1.5}}], 
             {RGBColor[
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[1199, 1215], 0.9868312757201646]], AbsoluteThickness[
              12], GeometricTransformationBox[
               CircleBox[{-2, 0}, {0.75, 0.25}, 
                NCache[{
                 Rational[-1, 3] Pi, Rational[4, 3] 
                  Pi}, {-1.0471975511965976`, 4.1887902047863905`}]], {{{1, 
                0}, {0, 1}}, Center}]}, 
             GeometricTransformationBox[
              CircleBox[{-2, 0}, {0.75, 0.25}, 
               NCache[{
                Rational[-3, 8] Pi, Rational[11, 8] 
                 Pi}, {-1.1780972450961724`, 4.319689898685965}]], {{{1, 0}, {
               0, 1}}, Center}], 
             {Arrowheads[0.064], 
              {AbsoluteThickness[0], 
               GeometricTransformationBox[
                ArrowBox[
                 NCache[{{Rational[-11, 5], 0.22}, {-2, 0.25}}, {{-2.2, 
                   0.22}, {-2, 0.25}}], {-0.25}], {{{1, 0}, {0, 1}}, 
                 Center}]}}}, 
            NCache[{3 + ((
                 Rational[
                  3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                  Rational[-1, 2]) (1 + 5^Rational[1, 2])) (1 + 
                Rational[1, 4] (1 + 5^Rational[1, 2])), 
              Rational[-3, 8] (1 + 5^Rational[1, 2])}, {
             6.73484742732417, -1.2135254915624212`}]], \
{{{-0.8090169943749475, -0.5877852522924731}, {
            0.5877852522924731, -0.8090169943749475}}, Center}], 
          GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0], AbsoluteThickness[3], CapForm["Round"], 
             LineBox[{{-2, -1.5}, {-2, 1.5}}], 
             {RGBColor[
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[1199, 1215], 0.9868312757201646]], AbsoluteThickness[
              12], GeometricTransformationBox[
               CircleBox[{-2, 0}, {0.75, 0.25}, 
                NCache[{
                 Rational[-1, 3] Pi, Rational[4, 3] 
                  Pi}, {-1.0471975511965976`, 4.1887902047863905`}]], {{{1, 
                0}, {0, 1}}, Center}]}, 
             GeometricTransformationBox[
              CircleBox[{-2, 0}, {0.75, 0.25}, 
               NCache[{
                Rational[-3, 8] Pi, Rational[11, 8] 
                 Pi}, {-1.1780972450961724`, 4.319689898685965}]], {{{1, 0}, {
               0, 1}}, Center}], 
             {Arrowheads[0.064], 
              {AbsoluteThickness[0], 
               GeometricTransformationBox[
                ArrowBox[
                 NCache[{{Rational[-11, 5], 0.22}, {-2, 0.25}}, {{-2.2, 
                   0.22}, {-2, 0.25}}], {-0.25}], {{{1, 0}, {0, 1}}, 
                 Center}]}}}, 
            NCache[{3 + ((
                 Rational[
                  3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                  Rational[-1, 2]) (1 + 5^Rational[1, 2])) (1 + 
                Rational[1, 4] (1 + 5^Rational[1, 2])), 
              Rational[3, 8] (1 + 5^Rational[1, 2])}, {6.73484742732417, 
             1.2135254915624212`}]], {{{-0.8090169943749475, 
            0.5877852522924731}, {-0.5877852522924731, -0.8090169943749475}}, 
            Center}], GeometricTransformationBox[GeometricTransformationBox[
            {GrayLevel[0], AbsoluteThickness[3], CapForm["Round"], 
             LineBox[{{-2, -1.5}, {-2, 1.5}}], 
             {RGBColor[
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[235, 243], 0.9670781893004116], 
               NCache[
                Rational[1199, 1215], 0.9868312757201646]], AbsoluteThickness[
              12], GeometricTransformationBox[
               CircleBox[{-2, 0}, {0.75, 0.25}, 
                NCache[{
                 Rational[-1, 3] Pi, Rational[4, 3] 
                  Pi}, {-1.0471975511965976`, 4.1887902047863905`}]], {{{1, 
                0}, {0, 1}}, Center}]}, 
             GeometricTransformationBox[
              CircleBox[{-2, 0}, {0.75, 0.25}, 
               NCache[{
                Rational[-3, 8] Pi, Rational[11, 8] 
                 Pi}, {-1.1780972450961724`, 4.319689898685965}]], {{{1, 0}, {
               0, 1}}, Center}], 
             {Arrowheads[0.064], 
              {AbsoluteThickness[0], 
               GeometricTransformationBox[
                ArrowBox[
                 NCache[{{Rational[-11, 5], 0.22}, {-2, 0.25}}, {{-2.2, 
                   0.22}, {-2, 0.25}}], {-0.25}], {{{1, 0}, {0, 1}}, 
                 Center}]}}}, 
            NCache[{3 + ((
                 Rational[
                  3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                  Rational[-1, 2]) (1 + 5^Rational[1, 2])) (1 + 
                Rational[1, 4] (1 - 5^Rational[1, 2])), (
               Rational[
                3, 8] ((Rational[5, 8] + 
                   Rational[-1, 8] 5^Rational[1, 2])^(-1) (Rational[5, 8] + 
                  Rational[1, 8] 5^Rational[1, 2]))^Rational[1, 2]) (1 + 
               5^Rational[1, 2])}, {4.4265847744427305`, 
             1.9635254915624212`}]], {{{0.30901699437494745`, 
            0.9510565162951535}, {-0.9510565162951535, 0.30901699437494745`}},
             Center}]}, 
         {EdgeForm[{GrayLevel[0], AbsoluteThickness[3]}], FaceForm[RGBColor[
           NCache[
            Rational[46, 51], 0.9019607843137255], 
           NCache[
            Rational[46, 51], 0.9019607843137255], 
           NCache[
            Rational[46, 51], 0.9019607843137255]]], DiskBox[{-2, 1.5}, 0.65],
           DiskBox[{1, 1.5}, 0.65], DiskBox[{-2, -1.5}, 0.65], 
          DiskBox[{1, -1.5}, 0.65], 
          DiskBox[NCache[{
            1 + Rational[
               3, 2] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
               Rational[-1, 2] + (
               Rational[
                3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                Rational[-1, 2]) (1 + 5^Rational[1, 2]), 0}, {
            5.616525305762879, 0}], 0.65], 
          DiskBox[NCache[{
            1 + (Rational[
                3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                Rational[-1, 2]) (-1 + 5^Rational[1, 2]) + (
               Rational[
                3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                Rational[-1, 2]) (1 + 5^Rational[1, 2]), 
             Rational[
              3, 2] ((Rational[5, 8] + 
                 Rational[-1, 8] 5^Rational[1, 2])^(-1) (Rational[5, 8] + 
                Rational[1, 8] 5^Rational[1, 2]))^Rational[1, 2]}, {
            3.8531695488854605`, 2.4270509831248424`}], 0.65], 
          DiskBox[NCache[{
            1 + (Rational[
                3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                Rational[-1, 2]) (-1 + 5^Rational[1, 2]) + (
               Rational[
                3, 8] (Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
                Rational[-1, 2]) (1 + 5^Rational[1, 2]), 
             Rational[-3, 
               2] ((Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^(-1) (
                Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2]))^
              Rational[1, 2]}, {3.8531695488854605`, -2.4270509831248424`}], 
           0.65]}},
        AspectRatio->Automatic,
        Background->RGBColor[
          Rational[235, 243], 
          Rational[235, 243], 
          Rational[1199, 1215]],
        ImageSize->250,
        PlotRange->{{-3.5, 7}, {-4, 4}}],
       Background->GrayLevel[1],
       FrameMargins->8]},
     {
      TemplateBox[{
       StyleBox[
        "\"Local Two-Loop Amplitude\"", FontFamily -> "Times", FontSize -> 18,
          StripOnInput -> False]},
       "RowDefault"]},
     {
      TemplateBox[{
       StyleBox[
        "\"Integrands in Planar SYM\"", FontFamily -> "Times", FontSize -> 18,
          StripOnInput -> False]},
       "RowDefault"]},
     {
      TemplateBox[{
       StyleBox[
        "\"J. Bourjaily and J. Trnka, 2015\"", FontFamily -> "Times", 
         FontSize -> 16, StripOnInput -> False]},
       "RowDefault"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Center}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"],
  Background->RGBColor[
    Rational[3, 4], 
    Rational[3, 4], 
    Rational[9, 10]],
  FrameMargins->{{15, 15}, {0, 
     Rational[25, 2]}}]], "Print",
 CellChangeTimes->{3.6408556338942947`*^9, 3.640856135172059*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic Functional Vernacular", "Section",
 CellChangeTimes->{{3.639886238675993*^9, 3.6398862754504957`*^9}, {
  3.640857406413248*^9, 3.640857429340682*^9}}],

Cell[CellGroupData[{

Cell["(Mostly) Symbolic Representations of Amplitudes", "Subsection",
 CellChangeTimes->{{3.639886721262432*^9, 3.639886728853054*^9}, {
  3.64085690493435*^9, 3.6408569081691103`*^9}, {3.640857208188134*^9, 
  3.640857210972283*^9}}],

Cell[CellGroupData[{

Cell["Representations Obtained via BCFW Recursion", "Subsubsection",
 CellChangeTimes->{{3.639886808467266*^9, 3.639886827201952*^9}, {
  3.6408569177534313`*^9, 3.640856925337892*^9}}],

Cell[TextData[{
 "The ",
 StyleBox["l",
  FontSlant->"Italic"],
 "-loop, ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 "-point N",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", 
    RowBox[{"(", "k", ")"}]], TraditionalForm]]],
 "MHV amplitude, expressed in terms of momentum-twistor variables, can be \
represented via recursion by the function \[OpenCurlyDoubleQuote]",
 StyleBox["rAmp",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n_,k_,l_:0",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote]. For example, the 6-point NMHV tree-amplitude can \
be given by:"
}], "Text",
 CellChangeTimes->{{3.640855323218104*^9, 3.640855328760364*^9}, {
  3.6408553666886663`*^9, 3.6408554386075563`*^9}, {3.6408554802318707`*^9, 
  3.6408554999745483`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egAmp", "=", 
   RowBox[{"rAmp", "[", 
    RowBox[{"6", ",", "1", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "[", "egAmp", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.640855427086073*^9, 3.6408554306882353`*^9}, {
  3.6408555021110687`*^9, 3.640855502511218*^9}, {3.640855578573729*^9, 
  3.6408556225173187`*^9}}],

Cell["While the 1-loop 6-point NMHV amplitude would be given by:", "Text",
 CellChangeTimes->{{3.6408556137575893`*^9, 3.6408556532999783`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egAmp", "=", 
   RowBox[{"rAmp", "[", 
    RowBox[{"6", ",", "1", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "[", "egAmp", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.640855657394135*^9, 3.6408556659179*^9}, {
  3.6408561454390383`*^9, 3.640856156326208*^9}}],

Cell["\<\
Finally, a representation of the 2-loop, 4-point MHV amplitude would be:\
\>", "Text",
 CellChangeTimes->{{3.640855882841156*^9, 3.640855905599761*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egAmp", "=", 
   RowBox[{"rAmp", "[", 
    RowBox[{"4", ",", "0", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "[", "egAmp", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6408559074783993`*^9, 3.640855925548339*^9}}],

Cell[TextData[{
 "Notice that these representations involve lists of terms (to be summed), \
each involving a product of \[OpenCurlyDoubleQuote]R-invariants\
\[CloseCurlyDoubleQuote] ",
 StyleBox["R",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[__], and possibly including functional pre-factors such as Kermits (which \
represent ordinary (bosonic) functions of momentum-twistors)."
}], "Text",
 CellChangeTimes->{{3.640855685995996*^9, 3.640855834305128*^9}, {
   3.6408559568351603`*^9, 3.6408559841281033`*^9}, 3.6408569397724123`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Local, Integrand-Level Representations of Amplitudes ", "Subsubsection",
 CellChangeTimes->{{3.639886831385859*^9, 3.639886838794277*^9}, {
  3.640856945312655*^9, 3.6408569559685383`*^9}}],

Cell[TextData[{
 "The ",
 StyleBox["l",
  FontSlant->"Italic"],
 "-loop, ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 "-point N",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", 
    RowBox[{"(", "k", ")"}]], TraditionalForm]]],
 "MHV amplitude, expressed in terms of momentum-twistor variables, can be \
represented via local loop integrands by the function \[OpenCurlyDoubleQuote]",
 StyleBox["localLoopIntegrand",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n_,k_,l_:2",
  FontFamily->"Times New Roman Italic"],
 "]\[CloseCurlyDoubleQuote]. "
}], "Text",
 CellChangeTimes->{{3.640855323218104*^9, 3.640855328760364*^9}, {
   3.6408553666886663`*^9, 3.6408554386075563`*^9}, {3.6408554802318707`*^9, 
   3.6408554999745483`*^9}, {3.640856062029698*^9, 3.640856083221097*^9}, {
   3.640856174413238*^9, 3.640856177187393*^9}, 3.640856477211083*^9}],

Cell["\<\
For example, the 6-point NMHV tree-amplitude would be represented:\
\>", "Text",
 CellChangeTimes->{{3.640855323218104*^9, 3.640855328760364*^9}, {
  3.6408553666886663`*^9, 3.6408554386075563`*^9}, {3.6408554802318707`*^9, 
  3.6408554999745483`*^9}, {3.640856062029698*^9, 3.640856083221097*^9}, {
  3.640856174413238*^9, 3.640856177187393*^9}, {3.640856477211083*^9, 
  3.640856480753592*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egLocalAmp", "=", 
   RowBox[{"localLoopIntegrand", "[", 
    RowBox[{"6", ",", "1", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", "egLocalAmp", "]"}]}], "Input",
 CellChangeTimes->{{3.639886860230752*^9, 3.639886861674158*^9}, {
  3.640855989554545*^9, 3.6408559990793*^9}, {3.640856088437448*^9, 
  3.640856100305089*^9}, {3.6408561606611633`*^9, 3.640856166628501*^9}}],

Cell[TextData[{
 "Here, notice that the function \[OpenCurlyDoubleQuote]",
 StyleBox["treeAmp",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[",
 StyleBox["n_,k_]\[CloseCurlyDoubleQuote]",
  FontFamily->"Times New Roman Italic"],
 " is simply a place-holder for the tree-amplitude\[LongDash]usually \
represented using recursion when converted into a more explicit expression."
}], "Text",
 CellChangeTimes->{{3.640856179211276*^9, 3.640856226715097*^9}, {
  3.640856966888617*^9, 3.640857025851528*^9}}],

Cell["\<\
A local integrand representation of the 5-point, MHV 1-loop amplitude would \
be given by:\
\>", "Text",
 CellChangeTimes->{{3.640856231130077*^9, 3.640856273769198*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egLocalAmp", "=", 
   RowBox[{"localLoopIntegrand", "[", 
    RowBox[{"5", ",", "0", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", "egLocalAmp", "]"}]}], "Input",
 CellChangeTimes->{{3.640856276015543*^9, 3.640856287044012*^9}}],

Cell["\<\
And as a final example, a local representation of the 6-point NMHV 2-loop \
amplitude would be given by:\
\>", "Text",
 CellChangeTimes->{{3.640856301916657*^9, 3.6408563068994627`*^9}, {
  3.6408564129556713`*^9, 3.64085643215425*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egLocalAmp", "=", 
   RowBox[{"localLoopIntegrand", "[", 
    RowBox[{"6", ",", "1", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", "egLocalAmp", "]"}]}], "Input",
 CellChangeTimes->{{3.6408564343838463`*^9, 3.640856448236084*^9}}],

Cell[TextData[{
 "Here, each term symbolically represents a contribution to the integrand \
that can be converted into something more explicit (involving superfunctions \
expressed as products of R-invariants and four-brackets) using ",
 StyleBox["toAnalytic",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "[_]:"
}], "Text",
 CellChangeTimes->{{3.64085645933862*^9, 3.640856462369751*^9}, {
  3.6408565740210247`*^9, 3.640856739790647*^9}}],

Cell[BoxData[{
 RowBox[{"egTerm", "=", 
  RowBox[{"egLocalAmp", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"toAnalytic", "[", "egTerm", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.640856744204397*^9, 3.6408568120118027`*^9}}],

Cell[BoxData[{
 RowBox[{"egTerm", "=", 
  RowBox[{
   RowBox[{"localLoopIntegrand", "[", 
    RowBox[{"8", ",", "2", ",", "1"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"toAnalytic", "[", "egTerm", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.640856839139193*^9, 3.64085684295555*^9}}],

Cell[BoxData[{
 RowBox[{"egTerm", "=", 
  RowBox[{
   RowBox[{"localLoopIntegrand", "[", 
    RowBox[{"6", ",", "1", ",", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"toAnalytic", "[", "egTerm", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.640857066500822*^9, 3.640857068471805*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["(More) Explicit Representations of Superfunctions", "Subsection",
 CellChangeTimes->{{3.639886297074264*^9, 3.639886309241193*^9}, {
  3.639886347131096*^9, 3.639886348786438*^9}, {3.639886742672927*^9, 
  3.639886743396503*^9}, {3.640857195750525*^9, 3.640857196972353*^9}}],

Cell[TextData[{
 "If ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["f", 
    RowBox[{"(", "k", ")"}]], TraditionalForm]]],
 " is a superfunction, it is associated with a pair ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"f", ",", "C"}], "}"}], TraditionalForm]]],
 " where ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]],
 " is an ordinary function and the matrix ",
 Cell[BoxData[
  FormBox["C", TraditionalForm]]],
 " encodes all the component-functions according to:"
}], "Text",
 CellChangeTimes->{{3.5678999203726482`*^9, 3.567899949111124*^9}, {
  3.5678999992896767`*^9, 3.567900000494334*^9}, {3.567900147181657*^9, 
  3.567900150403458*^9}, {3.639885681383954*^9, 3.639885681384364*^9}, {
  3.639886372533284*^9, 3.63988637253332*^9}, {3.639886789987215*^9, 
  3.639886789987636*^9}, {3.6408555611419764`*^9, 3.6408555611424007`*^9}, {
  3.640856861687235*^9, 3.6408568740739822`*^9}, {3.640953447275711*^9, 
  3.640953447277094*^9}, {3.640953591119495*^9, 3.6409535911199493`*^9}, {
  3.640959143172298*^9, 3.64095914853651*^9}}],

Cell[TextData[Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3TuuXDuX2HHqWoAMAQoUKFKynShTplCJDaVK2oDi6gbcwU0aaPvC6KwG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    "], {{0, 218}, {1894, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  BaseStyle->"ImageGraphics",
  ImageSize->{1050.93828125, Automatic},
  ImageSizeRaw->{1894, 218},
  PlotRange->{{0, 1894}, {0, 218}}]]]], "Text",
 CellChangeTimes->{3.640959398782711*^9},
 TextAlignment->Center],

Cell[TextData[{
 "A superfunction represented in terms of (products of) R-invariants can be \
converted into one involving superfuctions expressed as above by the function \
",
 StyleBox["fromRform[n_][expression_]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " as in the following examples:"
}], "Text",
 CellChangeTimes->{{3.640856869713683*^9, 3.640856870913836*^9}, 
   3.640857396968718*^9, {3.64085755630271*^9, 3.6408576988889217`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRformSuperfunction", "=", 
   RowBox[{"random", "[", 
    RowBox[{"rAmp", "[", 
     RowBox[{"7", ",", "2", ",", "0"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "egRformSuperfunction", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", 
  RowBox[{
   RowBox[{"fromRform", "[", "]"}], "[", "egRformSuperfunction", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6408577023094807`*^9, 3.640857817514393*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Component Amplitude Extraction", "Subsection",
 CellChangeTimes->{{3.640953060350799*^9, 3.640953085982758*^9}}],

Cell["\<\
External states are encoded as coherent states according to the expansion:\
\>", "Text",
 CellChangeTimes->{{3.6409532217284117`*^9, 3.6409532238238173`*^9}, 
   3.640953418440957*^9, {3.640953609551065*^9, 3.6409536745157547`*^9}}],

Cell[TextData[Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnT/OHDuXnymNAHkECLACRTepSRT5ZgKcyIENpUrGgOKeMexAMGBg7Atj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    "], {{0, 108}, {2412, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  BaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{2412, 108},
  PlotRange->{{0, 2412}, {0, 108}}]]]], "Text",
 CellChangeTimes->{3.640954195386718*^9},
 TextAlignment->Center],

Cell["\<\
That is, the various states are encoded according to the following table:\
\>", "Text",
 CellChangeTimes->{{3.6409542068516607`*^9, 3.640954223618864*^9}}],

Cell[TextData[Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3d+PJc193/fa9QITDDLgM89ySZNrSi0BGgfWM6KkZygS4iSKokVAS1oj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    "], {{0, 530}, {1804, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  BaseStyle->"ImageGraphics",
  ImageSize->{680.1500000000001, Automatic},
  ImageSizeRaw->{1804, 530},
  PlotRange->{{0, 1804}, {0, 530}}]],
 TextAlignment->Center]], "Text",
 CellChangeTimes->{3.64095423311104*^9},
 TextAlignment->Center],

Cell[TextData[{
 "then ",
 StyleBox["supercomponent[r1,...,rn_][",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 StyleBox["superFunction",
  FontFamily->"Courier"],
 StyleBox["_]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " returns the component function of superFunction poroportional to ",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnT2OHDuSxymNgF400MYzniWH47TXnsx2ZiFXzsyi7ZoBZg05C8xuYzFe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     "], {{0, 218}, {340, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   BaseStyle->"ImageGraphics",
   ImageSize->{135.76953125, Automatic},
   ImageSizeRaw->{340, 218},
   PlotRange->{{0, 340}, {0, 218}}]]],
 "  :"
}], "Text",
 CellChangeTimes->{{3.640954246091099*^9, 3.6409543258257637`*^9}, {
  3.640954371822073*^9, 3.640954400392223*^9}, {3.640954617238448*^9, 
  3.640954622700519*^9}}],

Cell[TextData[Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3X9sHOl54PnSnAAdiAhis9X8peFMS8BoLmO1REkcj1bDsTIZGqZl0qcZ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    "], {{0, 204}, {2260, 0}}, {
    0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  BaseStyle->"ImageGraphics",
  ImageSize->{914.453125, Automatic},
  ImageSizeRaw->{2260, 204},
  PlotRange->{{0, 2260}, {0, 204}}]]]], "Text",
 CellChangeTimes->{3.640954408504012*^9},
 TextAlignment->Center],

Cell[TextData[{
 "this is the component of superFunction involving the states ",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnU1rHEcax0tegRaDsMZjxbGEkrbBCmQtyy/KOtgKJhsvmGychAQry0Jg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     "], {{0, 88}, {508, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   BaseStyle->"ImageGraphics",
   ImageSize->{252.0625, Automatic},
   ImageSizeRaw->{508, 88},
   PlotRange->{{0, 508}, {0, 88}}]]],
 "  ."
}], "Text",
 CellChangeTimes->{{3.64095441920851*^9, 3.6409544435181*^9}}],

Cell[CellGroupData[{

Cell["Exempli Gratia:", "Subsubsection",
 CellChangeTimes->{{3.640954497055462*^9, 3.640954500358987*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egSuperFunction", "=", 
   RowBox[{
    RowBox[{"fromRform", "[", "]"}], "[", 
    RowBox[{"rAmp", "[", 
     RowBox[{"6", ",", "1", ",", "0"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], "[", "egSuperFunction", "]"}]}]}], "Input",
 CellChangeTimes->{{3.640954520034874*^9, 3.6409545446091757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egSuperFunction", "=", 
   RowBox[{
    RowBox[{"fromRform", "[", "]"}], "[", 
    RowBox[{"rAmp", "[", 
     RowBox[{"6", ",", "2", ",", "0"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", 
  RowBox[{
   RowBox[{"superComponent", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], "[", "egSuperFunction", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.640954554351336*^9, 3.6409545704376993`*^9}}]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Evaluation (and Verification)", "Section",
 CellChangeTimes->{{3.640857457493751*^9, 3.640857507499893*^9}, {
  3.64085786662586*^9, 3.640857867701729*^9}}],

Cell[CellGroupData[{

Cell["Sepecification of Kinematical Data", "Subsection",
 CellChangeTimes->{{3.640952297308909*^9, 3.6409523303982773`*^9}}],

Cell[TextData[{
 "Kinematical data is stored by the global variable \[OpenCurlyDoubleQuote]",
 StyleBox["Zs",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]\[LongDash]an (n+4)-tuple of 4-vectors, the first n \
of which encode the external momentum-twistors, and the last 4 represent the \
loop momenta ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[ScriptL]", "1"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[ScriptL]", "2"], ")"}], TraditionalForm]]],
 " encoded as lines (bi-twistors) in momentum-twistor space. (For the sake of \
X-dependent representations of one-loop amplitudes, the auxiliary line X is \
evaluated using the last two entries of ",
 StyleBox["Zs",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 ".)"
}], "Text",
 CellChangeTimes->{{3.6409524473972893`*^9, 3.640952698937104*^9}, {
  3.640952729320326*^9, 3.640952729784061*^9}}],

Cell[TextData[{
 "The matrix ",
 StyleBox["Zs",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " can be displayed conveniently by the function ",
 StyleBox["showTwistors",
  FontFamily->"Courier",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.640952732239183*^9, 3.6409527726474953`*^9}}],

Cell[BoxData["showTwistors"], "Input",
 CellChangeTimes->{{3.640952773562336*^9, 3.640952774308395*^9}}],

Cell[CellGroupData[{

Cell["Canonical Reference Kinematical Data Points", "Subsubsection",
 CellChangeTimes->{{3.640952336526348*^9, 3.640952360558178*^9}}],

Cell[TextData[{
 "The function ",
 StyleBox["referenceKinematics[n_]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " defines a very convenient set of twistor data"
}], "Text",
 CellChangeTimes->{{3.64095241679704*^9, 3.640952442548704*^9}, {
  3.640952709928173*^9, 3.640952721951483*^9}}],

Cell[BoxData[{
 RowBox[{"referenceKinematics", "[", "8", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{3.640952724731855*^9, 3.6409527265141563`*^9}, {
  3.640952781256823*^9, 3.640952782869282*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Randomly-Generated Kinematical Data Points", "Subsubsection",
 CellChangeTimes->{{3.640952367485544*^9, 3.6409523966369658`*^9}}],

Cell[TextData[{
 "Randomly-generated \[OpenCurlyDoubleQuote]positive\[CloseCurlyDoubleQuote] \
kinematics can be chosen using the function ",
 StyleBox["randomPositiveKinematics[n_]",
  FontFamily->"Courier",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.640952789656454*^9, 3.6409528385984707`*^9}}],

Cell[BoxData[{
 RowBox[{"randomPositiveKinematics", "[", "4", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{3.6409528393957443`*^9, 3.640952850358532*^9}, {
  3.6409529554857492`*^9, 3.640952955744362*^9}}],

Cell[TextData[{
 "The sense in which these twistors are \[OpenCurlyDoubleQuote]positive\
\[CloseCurlyDoubleQuote] is that any minor of the matrix ",
 StyleBox["Zs",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " involving ordered sets of columns will be positive-definite:"
}], "Text",
 CellChangeTimes->{{3.640952858005777*^9, 3.640952908500854*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", "#", "]"}], ">", "0"}], "&"}], "/@", 
  RowBox[{"Subsets", "[", 
   RowBox[{"Zs", ",", 
    RowBox[{"{", "4", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6409529163269653`*^9, 3.640952982483007*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Numerical Evaluation: Comparing Local vs. Recursed Representations\
\>", "Subsection",
 CellChangeTimes->{{3.640953000071919*^9, 3.64095302980661*^9}, {
  3.640954637298189*^9, 3.6409546455243692`*^9}, {3.64095468118972*^9, 
  3.640954684516274*^9}, {3.6409547636198378`*^9, 3.640954813002446*^9}, {
  3.640955425448695*^9, 3.640955437384512*^9}, {3.640955648637072*^9, 
  3.640955653173148*^9}}],

Cell[CellGroupData[{

Cell["\<\
Evaluating Amplitudes for Specific Choices of Kinematical Data\
\>", "Subsubsection",
 CellChangeTimes->{{3.640954660676304*^9, 3.6409546667320547`*^9}, {
  3.64095494572021*^9, 3.640954973327626*^9}}],

Cell["\<\
Let us evaluate a particular component of the 5-particle NMHV 1-loop \
amplitude (computed using local kinematics)\
\>", "Text",
 CellChangeTimes->{{3.640955235860611*^9, 3.640955323275187*^9}}],

Cell[BoxData[{
 RowBox[{"referenceKinematics", "[", "5", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egLocalAmp", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"localLoopIntegrand", "[", 
     RowBox[{"5", ",", "1", ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egLocalAmpN", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"toFullAnalytic", "[", "egLocalAmp", "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"superComponent", "[", 
   RowBox[{"m", ",", "p", ",", "p", ",", "p", ",", "p"}], "]"}], "/@", 
  "egLocalAmpN"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.6409551343517017`*^9, 3.640955242772581*^9}, {
  3.640955354514769*^9, 3.640955354733747*^9}}],

Cell["Computing the same thing using BCFW:", "Text",
 CellChangeTimes->{{3.640955333642338*^9, 3.640955338970128*^9}}],

Cell[BoxData[{
 RowBox[{"referenceKinematics", "[", "5", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egRecursedAmp", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"rAmp", "[", 
     RowBox[{"5", ",", "1", ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egRecursedAmpN", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", "egRecursedAmp", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"superComponent", "[", 
   RowBox[{"m", ",", "p", ",", "p", ",", "p", ",", "p"}], "]"}], "/@", 
  "egRecursedAmpN"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.6409553513158073`*^9, 3.6409553801287317`*^9}}],

Cell["\<\
A slightly less trivial test would be comparing the BCFW vs local \
representations of the 6-point NMHV 2-loop amplitudes:\
\>", "Text",
 CellChangeTimes->{{3.640955982927472*^9, 3.64095601568764*^9}}],

Cell[BoxData[{
 RowBox[{"randomPositiveKinematics", "[", "6", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egRecursedAmpN", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"rAmp", "[", 
      RowBox[{"6", ",", "1", ",", "2"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egLocalAmpN", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"toFullAnalytic", "[", 
      RowBox[{"localLoopIntegrand", "[", 
       RowBox[{"6", ",", "1", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"superComponent", "[", 
   RowBox[{"m", ",", "p", ",", "p", ",", "p", ",", "p", ",", "p"}], "]"}], "/@", 
  RowBox[{"{", 
   RowBox[{"egRecursedAmpN", ",", "egLocalAmpN"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"SameQ", "@@", "%"}]}], "Input",
 CellChangeTimes->{{3.6409560230168457`*^9, 3.640956048240025*^9}}],

Cell[TextData[{
 "A much less trivial test would be comparing the BCFW vs local \
representations of the 8-point ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "MHV 2-loop amplitude:"
}], "Text",
 CellChangeTimes->{{3.6409554450642347`*^9, 3.640955483287444*^9}, 
   3.640956017606741*^9}],

Cell[BoxData[{
 RowBox[{"randomPositiveKinematics", "[", "8", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egRecursedAmpN", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"rAmp", "[", 
      RowBox[{"8", ",", "2", ",", "2"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egLocalAmpN", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"toFullAnalytic", "[", 
      RowBox[{"localLoopIntegrand", "[", 
       RowBox[{"8", ",", "2", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"superComponent", "[", 
   RowBox[{
   "m", ",", "p", ",", "p", ",", "p", ",", "m", ",", "p", ",", "p", ",", 
    "p"}], "]"}], "/@", 
  RowBox[{"{", 
   RowBox[{"egRecursedAmpN", ",", "egLocalAmpN"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"SameQ", "@@", "%"}]}], "Input",
 CellChangeTimes->{{3.6409554590365*^9, 3.6409556108556013`*^9}, {
  3.6409557309021883`*^9, 3.64095573479473*^9}, {3.64095588753946*^9, 
  3.640955888859335*^9}, {3.640955938641767*^9, 3.640955941729998*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Example Kinematical Data Points", "Subsubsection",
 CellChangeTimes->{{3.640954660676304*^9, 3.6409546667320547`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ephN", ",", "ephK", ",", "ephL"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"referenceKinematics", "[", "ephN", 
  "]"}], "\[IndentingNewLine]", "showTwistors", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"refComponent", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"ephK", "\[Equal]", "0"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Range", "[", "ephK", "]"}], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"Floor", "[", 
            RowBox[{"ephN", "/", "ephK"}], "]"}], ")"}]}], "+", "1"}], ")"}], 
       ",", "ephN", ",", "1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egLocalAmpN", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"toFullAnalytic", "[", 
      RowBox[{"localLoopIntegrand", "[", 
       RowBox[{"ephN", ",", "ephK", ",", "ephL"}], "]"}], "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"superComponent", "[", 
     RowBox[{"Sequence", "@@", 
      RowBox[{"Normal", "[", 
       RowBox[{"SparseArray", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Rule]", "m"}], "&"}], "/@", "refComponent"}], ",", 
         "ephN", ",", "p"}], "]"}], "]"}]}], "]"}], "[", "egLocalAmpN", "]"}],
    "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Row", "[", 
    RowBox[{"{", 
     RowBox[{
     "\"\<The reference component amplitude above is the one proportional to:\
\>\"", ",", 
      RowBox[{"Spacer", "[", "10", "]"}], ",", 
      RowBox[{"Row", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Superscript", "[", 
          RowBox[{
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{"\"\<(\>\"", ",", 
              RowBox[{"Subscript", "[", 
               RowBox[{"\[Eta]", ",", "#"}], "]"}], ",", "\"\<)\>\""}], "}"}],
             "]"}], ",", "4"}], "]"}], "&"}], "/@", "refComponent"}], "]"}], 
      ",", "\"\<.\>\""}], "}"}], "]"}], ",", 
   RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6409561245394983`*^9, 3.640956194342371*^9}, {
  3.6409562577460623`*^9, 3.640956343904544*^9}, {3.640956554206997*^9, 
  3.640956708011938*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ephN", ",", "ephK", ",", "ephL"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"referenceKinematics", "[", "ephN", 
  "]"}], "\[IndentingNewLine]", "showTwistors", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"refComponent", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"ephK", "\[Equal]", "0"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Range", "[", "ephK", "]"}], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"Floor", "[", 
            RowBox[{"ephN", "/", "ephK"}], "]"}], ")"}]}], "+", "1"}], ")"}], 
       ",", "ephN", ",", "1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egLocalAmpN", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"toFullAnalytic", "[", 
      RowBox[{"localLoopIntegrand", "[", 
       RowBox[{"ephN", ",", "ephK", ",", "ephL"}], "]"}], "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"superComponent", "[", 
     RowBox[{"Sequence", "@@", 
      RowBox[{"Normal", "[", 
       RowBox[{"SparseArray", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Rule]", "m"}], "&"}], "/@", "refComponent"}], ",", 
         "ephN", ",", "p"}], "]"}], "]"}]}], "]"}], "[", "egLocalAmpN", "]"}],
    "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Row", "[", 
    RowBox[{"{", 
     RowBox[{
     "\"\<The reference component amplitude above is the one proportional to:\
\>\"", ",", 
      RowBox[{"Spacer", "[", "10", "]"}], ",", 
      RowBox[{"Row", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Superscript", "[", 
          RowBox[{
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{"\"\<(\>\"", ",", 
              RowBox[{"Subscript", "[", 
               RowBox[{"\[Eta]", ",", "#"}], "]"}], ",", "\"\<)\>\""}], "}"}],
             "]"}], ",", "4"}], "]"}], "&"}], "/@", "refComponent"}], "]"}], 
      ",", "\"\<.\>\""}], "}"}], "]"}], ",", 
   RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.64095669969991*^9, 3.640956713123007*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ephN", ",", "ephK", ",", "ephL"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"10", ",", "3", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"referenceKinematics", "[", "ephN", 
  "]"}], "\[IndentingNewLine]", "showTwistors", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"refComponent", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"ephK", "\[Equal]", "0"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Range", "[", "ephK", "]"}], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"Floor", "[", 
            RowBox[{"ephN", "/", "ephK"}], "]"}], ")"}]}], "+", "1"}], ")"}], 
       ",", "ephN", ",", "1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egLocalAmpN", "=", 
   RowBox[{"timed", "[", 
    RowBox[{"evaluate", "[", 
     RowBox[{"toFullAnalytic", "[", 
      RowBox[{"localLoopIntegrand", "[", 
       RowBox[{"ephN", ",", "ephK", ",", "ephL"}], "]"}], "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timed", "[", 
   RowBox[{
    RowBox[{"superComponent", "[", 
     RowBox[{"Sequence", "@@", 
      RowBox[{"Normal", "[", 
       RowBox[{"SparseArray", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Rule]", "m"}], "&"}], "/@", "refComponent"}], ",", 
         "ephN", ",", "p"}], "]"}], "]"}]}], "]"}], "[", "egLocalAmpN", "]"}],
    "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Row", "[", 
    RowBox[{"{", 
     RowBox[{
     "\"\<The reference component amplitude above is the one proportional to:\
\>\"", ",", 
      RowBox[{"Spacer", "[", "10", "]"}], ",", 
      RowBox[{"Row", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Superscript", "[", 
          RowBox[{
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{"\"\<(\>\"", ",", 
              RowBox[{"Subscript", "[", 
               RowBox[{"\[Eta]", ",", "#"}], "]"}], ",", "\"\<)\>\""}], "}"}],
             "]"}], ",", "4"}], "]"}], "&"}], "/@", "refComponent"}], "]"}], 
      ",", "\"\<.\>\""}], "}"}], "]"}], ",", 
   RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.640956720082562*^9, 3.640956721234284*^9}}]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Neat Examples and Applications", "Section",
 CellChangeTimes->{{3.6408579471818533`*^9, 3.640857973780458*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Checking an \[OpenCurlyDoubleQuote]Elliptic\[CloseCurlyDoubleQuote] \
Component of the 10-Point ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["N", "3"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "MHV Amplitude"
}], "Subsection",
 CellChangeTimes->{{3.6409570511241493`*^9, 3.640957070508093*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"superComponent", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", "1", "}"}], ",", 
    RowBox[{"{", "1", "}"}], ",", 
    RowBox[{"{", "2", "}"}], ",", 
    RowBox[{"{", "2", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", "3", "}"}], ",", 
    RowBox[{"{", "3", "}"}], ",", 
    RowBox[{"{", "4", "}"}], ",", 
    RowBox[{"{", "4", "}"}]}], "]"}], "[", "egLocalAmpN", "]"}]], "Input",
 CellChangeTimes->{{3.640957207958075*^9, 3.6409572485853*^9}, {
  3.6409573468072433`*^9, 3.640957346967119*^9}, {3.640957415279319*^9, 
  3.640957415601761*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egEllipticBoxInt", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ab", "[", 
       RowBox[{"A", ",", "B", ",", "1", ",", "2"}], "]"}], 
      RowBox[{"ab", "[", 
       RowBox[{"A", ",", "B", ",", "3", ",", "4"}], "]"}], 
      RowBox[{"ab", "[", 
       RowBox[{"A", ",", "B", ",", "5", ",", "6"}], "]"}], 
      RowBox[{"ab", "[", 
       RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "]"}], 
      RowBox[{"ab", "[", 
       RowBox[{"C", ",", "D", ",", "6", ",", "7"}], "]"}], 
      RowBox[{"ab", "[", 
       RowBox[{"C", ",", "D", ",", "8", ",", "9"}], "]"}], 
      RowBox[{"ab", "[", 
       RowBox[{"C", ",", "D", ",", "10", ",", "1"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "egEllipticBoxInt", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", 
  RowBox[{"symmetrize", "[", "egEllipticBoxInt", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.640957269345825*^9, 3.640957298989956*^9}, {
  3.6409573506571627`*^9, 3.6409574226225357`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples from the paper", "Subsection",
 CellChangeTimes->{{3.640956917806985*^9, 3.640956925350503*^9}}],

Cell[CellGroupData[{

Cell["Explicit forms of chiral intgrands:", "Subsubsection",
 CellChangeTimes->{{3.640956965998124*^9, 3.640956972814261*^9}}],

Cell[BoxData[{
 RowBox[{"nice", "[", 
  RowBox[{
   RowBox[{"chiralIntegrand", "[", "1", "]"}], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1"}], "}"}]}], "}"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{
   RowBox[{"chiralIntegrand", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", "6", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.640956989503955*^9, 3.6409569897244873`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Explicit forms of on-shell functions", "Subsubsection",
 CellChangeTimes->{{3.6409569755732613`*^9, 3.640956981197423*^9}}],

Cell[BoxData[{
 RowBox[{"nice", "[", 
  RowBox[{
   RowBox[{"onShellFunction", "[", "1", "]"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "7", ",", "8"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{
   RowBox[{"onShellFunction", "[", "0", "]"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", "8"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{
   RowBox[{"onShellFunction", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "3", "}"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", "8"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{
   RowBox[{"onShellFunction", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "3", "}"}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", "5", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "7", ",", "8"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}]}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.6409569617231073`*^9, {3.6409569970800247`*^9, 3.6409570175427933`*^9}}]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
EvaluationCompletionAction->{},
WindowSize->{1584, 958},
WindowMargins->{{51, Automatic}, {Automatic, 40}},
Background->RGBColor[0.965927, 0.985016, 0.999908],
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Title"], CellFrame -> {{0, 0}, {2, 0}}, TextAlignment -> 
    Center, TextJustification -> 0.5, FontFamily -> "Times New Roman", 
    FontSize -> 64, FontWeight -> "Bold", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False}, FontColor -> 
    RGBColor[0.03530937666895552, 0.14023041123064012`, 0.618951705195697]], 
   Cell[
    StyleData["Section"], CellFrame -> {{0, 0}, {2, 0}}, CellDingbat -> None, 
    FontFamily -> "Times New Roman", FontSize -> 48, FontWeight -> "Bold", 
    FontSlant -> "Plain", FontColor -> 
    RGBColor[0.6, 0.11371023117418173`, 0.17253376058594644`]], 
   Cell[
    StyleData["Subsection"], CellDingbat -> "\[GrayCircle]", FontFamily -> 
    "Times New Roman", FontSize -> 36, FontWeight -> "Bold", FontSlant -> 
    "Plain", FontColor -> 
    RGBColor[0.07238879987792783, 0.20151064316777295`, 0.7329213397421225]], 
   
   Cell[
    StyleData["Subsubsection"], CellDingbat -> "\[FilledDiamond]", FontFamily -> 
    "Times New Roman", FontSize -> 24, FontWeight -> "Bold", FontSlant -> 
    "Italic", FontColor -> 
    RGBColor[0.6902876325627527, 0.1539482719157702, 0.2247348744945449]], 
   Cell[
    StyleData["Input"], PageWidth -> WindowWidth, 
    CellFrame -> {{2, 2}, {0, 2}}, CellMargins -> {{66, 10}, {0, 10}}, 
    FontFamily -> "Times", FontSize -> 24, FontWeight -> "Bold", FontSlant -> 
    "Plain", Background -> RGBColor[0.960418, 0.955352, 0.96054]], 
   Cell[
    StyleData["Output"], CellFrame -> {{2, 2}, {2, 0}}, 
    CellMargins -> {{66, 10}, {10, 0}}, FontFamily -> "Times", FontSize -> 24,
     FontWeight -> "Plain", FontSlant -> "Plain", Background -> 
    RGBColor[0.816251, 0.81622, 0.816236]], 
   Cell[
    StyleData["Text"], FontFamily -> "Georgia", FontSize -> 24, FontWeight -> 
    "Plain", FontSlant -> "Plain"], 
   Cell[
    StyleData["Item"], CellDingbat -> "\[FilledSquare]", FontFamily -> 
    "Palatino Italic", FontSize -> 24, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontColor -> RGBColor[0., 0., 0.]], 
   Cell[
    StyleData["$Output"], CellFrame -> {{2, 2}, {0, 0}}, MenuSortingValue -> 
    10000, FontFamily -> "Times", FontSize -> 24, FontWeight -> "Plain", 
    FontSlant -> "Plain", Background -> 
    RGBColor[0.774136, 0.774105, 0.774121]]}, Visible -> False, 
  FrontEndVersion -> 
  "10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, 2014)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 177, 2, 86, "Section"],
Cell[759, 26, 459, 12, 43, "Text"],
Cell[1221, 40, 1368, 35, 54, "Input"],
Cell[2592, 77, 525, 11, 75, "Text"],
Cell[CellGroupData[{
Cell[3142, 92, 507, 7, 54, "Input"],
Cell[3652, 101, 24351, 498, 295, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28052, 605, 163, 2, 86, "Section"],
Cell[CellGroupData[{
Cell[28240, 611, 234, 3, 61, "Subsection"],
Cell[CellGroupData[{
Cell[28499, 618, 185, 2, 40, "Subsubsection"],
Cell[28687, 622, 796, 25, 78, "Text"],
Cell[29486, 649, 408, 10, 84, "Input"],
Cell[29897, 661, 144, 1, 43, "Text"],
Cell[30044, 664, 353, 9, 84, "Input"],
Cell[30400, 675, 162, 3, 43, "Text"],
Cell[30565, 680, 306, 8, 84, "Input"],
Cell[30874, 690, 546, 11, 75, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[31457, 706, 195, 2, 34, "Subsubsection"],
Cell[31655, 710, 879, 25, 78, "Text"],
Cell[32537, 737, 406, 7, 43, "Text"],
Cell[32946, 746, 441, 9, 84, "Input"],
Cell[33390, 757, 509, 12, 76, "Text"],
Cell[33902, 771, 180, 4, 43, "Text"],
Cell[34085, 777, 297, 7, 84, "Input"],
Cell[34385, 786, 246, 5, 43, "Text"],
Cell[34634, 793, 299, 7, 84, "Input"],
Cell[34936, 802, 444, 10, 75, "Text"],
Cell[35383, 814, 285, 6, 84, "Input"],
Cell[35671, 822, 354, 8, 84, "Input"],
Cell[36028, 832, 355, 8, 84, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36432, 846, 281, 3, 61, "Subsection"],
Cell[36716, 851, 1057, 26, 78, "Text"],
Cell[37776, 879, 27633, 458, 135, "Text"],
Cell[65412, 1339, 449, 10, 75, "Text"],
Cell[65864, 1351, 476, 12, 114, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[66377, 1368, 118, 1, 53, "Subsection"],
Cell[66498, 1371, 242, 4, 43, "Text"],
Cell[66743, 1377, 24558, 408, 73, "Text"],
Cell[91304, 1787, 165, 3, 43, "Text"],
Cell[91472, 1792, 72959, 1202, 214, "Text"],
Cell[164434, 2996, 10146, 179, 133, "Text"],
Cell[174583, 3177, 37838, 626, 97, "Text"],
Cell[212424, 3805, 6585, 115, 58, "Text"],
Cell[CellGroupData[{
Cell[219034, 3924, 106, 1, 40, "Subsubsection"],
Cell[219143, 3927, 655, 19, 84, "Input"],
Cell[219801, 3948, 723, 22, 84, "Input"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[220585, 3977, 172, 2, 86, "Section"],
Cell[CellGroupData[{
Cell[220782, 3983, 124, 1, 61, "Subsection"],
Cell[220909, 3986, 989, 27, 108, "Text"],
Cell[221901, 4015, 300, 10, 43, "Text"],
Cell[222204, 4027, 104, 1, 53, "Input"],
Cell[CellGroupData[{
Cell[222333, 4032, 134, 1, 40, "Subsubsection"],
Cell[222470, 4035, 294, 8, 43, "Text"],
Cell[222767, 4045, 233, 4, 84, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[223037, 4054, 135, 1, 34, "Subsubsection"],
Cell[223175, 4057, 310, 7, 43, "Text"],
Cell[223488, 4066, 240, 4, 84, "Input"],
Cell[223731, 4072, 355, 8, 75, "Text"],
Cell[224089, 4082, 276, 8, 53, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[224414, 4096, 406, 7, 53, "Subsection"],
Cell[CellGroupData[{
Cell[224845, 4107, 211, 4, 40, "Subsubsection"],
Cell[225059, 4113, 204, 4, 43, "Text"],
Cell[225266, 4119, 809, 20, 174, "Input"],
Cell[226078, 4141, 118, 1, 43, "Text"],
Cell[226199, 4144, 716, 18, 174, "Input"],
Cell[226918, 4164, 211, 4, 43, "Text"],
Cell[227132, 4170, 939, 24, 174, "Input"],
Cell[228074, 4196, 354, 10, 44, "Text"],
Cell[228431, 4208, 1110, 28, 174, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[229578, 4241, 124, 1, 34, "Subsubsection"],
Cell[229705, 4244, 2595, 73, 324, "Input"],
Cell[232303, 4319, 2492, 71, 324, "Input"],
Cell[234798, 4392, 2491, 70, 324, "Input"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[237350, 4469, 117, 1, 86, "Section"],
Cell[CellGroupData[{
Cell[237492, 4474, 327, 9, 62, "Subsection"],
Cell[237822, 4485, 675, 18, 53, "Input"],
Cell[238500, 4505, 1056, 25, 174, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[239593, 4535, 111, 1, 53, "Subsection"],
Cell[CellGroupData[{
Cell[239729, 4540, 126, 1, 40, "Subsubsection"],
Cell[239858, 4543, 889, 27, 84, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[240784, 4575, 129, 1, 34, "Subsubsection"],
Cell[240916, 4578, 2609, 82, 144, "Input"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

